Luminosity Functions of Spitzer Identified Protostars in Nine Nearby Molecular Clouds

We identify protostars in Spitzer surveys of nine star-forming molecular clouds within 1 kpc: Serpens, Perseus, Ophiuchus, Chamaeleon, Lupus, Taurus, Orion, Cep OB3, and Mon R2, which combined host over 700 protostar candidates. Our diverse cloud sample allows us to compare protostar luminosity functions in these varied environments. We combine photometry from 2MASS J, H, and Ks bands and Spitzer IRAC and MIPS 24 micron bands to create 1 - 24 micron spectral energy distributions (SEDs). Using protostars from the c2d survey with well-determined bolometric luminosities (Lbol), we derive a relationship between Lbol, L_MIR (integrated from 1 - 24 microns), and SED slope. Estimations of Lbol for protostar candidates are combined to create luminosity functions for each cloud. Contamination due to edge-on disks, reddened Class II sources, and galaxies is estimated and removed from the luminosity functions. We find that luminosity functions for high mass star forming clouds peak near 1 Lsun and show a tail extending toward luminosities above 100 Lsun. The luminosity functions of the low mass star forming clouds do not exhibit a common peak, however the combined luminosity function of these regions peaks below 1 Lsun. Finally, we examine the luminosity functions as a function of the local surface density of YSOs. In the Orion molecular cloud, we find a significant difference between the luminosity functions of protostars in regions of high and low stellar density, the former of which is biased toward more luminous sources. This may be the result of primordial mass segregation, although this interpretation is not unique. We compare our luminosity functions to those predicted by models and find that our observed luminosity functions are best matched by models which invoke competitive accretion, although we do not find strong agreement of the high mass star forming clouds with any of the models.

==> anc/Table1.txt <==
Title: Luminosity Functions of Spitzer Identified Protostars in 
       Nine Nearby Molecular Clouds 
Authors: Kryukova E., Megeath S.T., Gutermuth R.A., Pipher J., Allen T.S., 
         Allen L.E., Myers P.C., Muzerolle J. 
Table: Properties of Protostar Candidates in Orion
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label   Explanations
--------------------------------------------------------------------------------
   1- 13 A13    ---        Name    Protostar candidate location
      15 A1     ---      f_Name    Flag on Name (1)
  17- 18 I2     h          RAh     Hour of Right Ascension (J2000) 
  20- 21 I2     min        RAm     Minute of Right Ascension (J2000) 
  23- 27 F5.2   s          RAs     Second of Right Ascension (J2000) 
      29 A1     ---        DE-     Sign of the Declination (J2000)
  30- 31 I2     deg        DEd     Degree of Declination (J2000) 
  33- 34 I2     arcmin     DEm     Arcminute of Declination (J2000) 
  36- 40 F5.2   arcsec     DEs     Arcsecond of Declination (J2000) 
  42- 46 F5.2   mag        Jmag    ? 2MASS J band magnitude
  48- 51 F4.2   mag      e_Jmag    ? Uncertainty in Jmag 
  53- 57 F5.2   mag        Hmag    ? 2MASS H band magnitude
  59- 62 F4.2   mag      e_Hmag    ? Uncertainty in Hmag 
  64- 68 F5.2   mag        Kmag    ? 2MASS K_S_ band magnitude
  70- 73 F4.2   mag      e_Kmag    ? Uncertainty in Kmag 
  75- 79 F5.2   mag        3.6mag  ? Spitzer/IRAC 3.6 micron band magnitude
  81- 84 F4.2   mag      e_3.6mag  ? Uncertainty in 3.6mag 
  86- 90 F5.2   mag        4.5mag  ? Spitzer/IRAC 4.5 micron band magnitude
  92- 95 F4.2   mag      e_4.5mag  ? Uncertainty in 4.5mag 
  97-101 F5.2   mag        5.8mag  ? Spitzer/IRAC 5.8 micron band magnitude
 103-106 F4.2   mag      e_5.8mag  ? Uncertainty in 5.8mag 
 108-112 F5.2   mag        8.0mag  ? Spitzer/IRAC 8.0 micron band magnitude
 114-117 F4.2   mag      e_8.0mag  ? Uncertainty in 8.0mag 
 119-123 F5.2   mag        24mag   Spizter/MIPS 24 micron band magnitude
 125-128 F4.2   mag      e_24mag   Uncertainty in 24mag 
     130 A1     ---      f_24mag   Flag on 24mag (2)
 132-137 F6.3   ---        alpha   Spectral index
 139-144 F6.3   [solLum]   logL    Log of the luminosity
--------------------------------------------------------------------------------
Note (1): 
    a = Position determined from this work. 
    G = 2MASS and Spitzer/IRAC photometry from Gutermuth et al. (2009). 
Note (2):
    a = Photometry from this work.
    b = Photometry from IRAS Faint Source Catalog. 
    c = Photometry from IRAS Point Source Catalog. 
    G = Spitzer/MIPS photometry from Gutermuth et al. (2009).
--------------------------------------------------------------------------------
Ophiuchus       16 21 45.12 -23 42 31.6  16.25 0.11 14.72 0.06 13.58 0.05 11.77 0.05 10.74 0.05 10.50 0.05  9.13 0.05  3.88 0.10    0.920 -1.29  
Ophiuchus       16 23 05.43 -23 02 56.7  14.83 0.03 13.86 0.02 13.30 0.03 12.69 0.05 12.07 0.05 11.31 0.05 10.16 0.05  4.76 0.10    1.000 -1.43  
Ophiuchus       16 25 27.56 -24 36 47.5  13.45 0.02 12.80 0.02 12.63 0.03 10.97 0.05 10.02 0.05  8.96 0.05  7.57 0.05  4.81 0.10    0.020 -1.36  
Ophiuchus       16 26 17.22 -24 23 45.1             15.46 0.11 12.25 0.02  9.48 0.05  8.28 0.05  7.13 0.05  6.08 0.05  2.86 0.10    0.190 -0.86  
Ophiuchus       16 26 25.46 -24 23 01.3             15.29 0.15 13.34 0.07 11.19 0.05 10.13 0.05  9.31 0.05  8.34 0.05  3.01 0.10    1.020 -0.94  
Ophiuchus       16 26 25.62 -24 24 28.8                                              12.26 0.08            10.87 0.07  4.11 0.10    2.340 -1.01  
Ophiuchus       16 26 40.46 -24 27 14.3             15.71 0.11 12.34 0.02  9.91 0.05  9.01 0.05  8.20 0.05  7.22 0.05  3.15 0.10    0.330 -1.14  
Ophiuchus       16 26 44.19 -24 34 48.3  16.76 0.14 13.76 0.04 11.61 0.02  7.68 0.05  5.96 0.06  4.63 0.08  3.64 0.06  0.03 0.01 a  0.580  0.335 
Ophiuchus       16 26 48.46 -24 28 38.6             13.93 0.04 11.21 0.02  8.87 0.05  8.02 0.05  7.38 0.05  6.59 0.05  3.02 0.10   -0.12  -0.88  
Ophiuchus       16 26 53.46 -24 32 36.1                        13.12 0.03 10.56 0.05  9.73 0.05  9.29 0.05  8.99 0.05  4.89 0.10   -0.23  -1.65  
Ophiuchus       16 27 05.24 -24 36 29.5                        14.45 0.09 11.66 0.06 10.56 0.06  9.60 0.05  8.34 0.05  2.98 0.10    1.270 -0.87  
Ophiuchus       16 27 06.75 -24 38 14.8             14.30 0.05 10.97 0.02  7.67 0.06  6.59 0.06  5.79 0.05  4.91 0.05  1.02 0.10    0.230 -0.27  
Ophiuchus       16 27 17.57 -24 28 56.2             14.42 0.09 11.58 0.04  8.36 0.05  7.35 0.05  6.51 0.05  5.95 0.05  2.41 0.10   -0.12  -0.64  
Ophiuchus       16 27 18.36 -24 39 14.5             15.53 0.09 12.23 0.02  9.52 0.05  8.49 0.05  7.75 0.05  6.94 0.05  3.64 0.10   -0.15  -1.09  
Ophiuchus       16 27 21.78 -24 29 53.1             15.38 0.09 10.83 0.02  6.95 0.07  5.72 0.06  4.76 0.05  3.92 0.06  0.54 0.10    0.070  0.057 
Ophiuchus       16 27 24.58 -24 41 03.0                        13.67 0.05  9.29 0.05  7.84 0.05  6.95 0.05  6.28 0.05  1.82 0.10    0.550 -0.54  
Ophiuchus       16 27 26.26 -24 42 46.0             15.18 0.07 12.66 0.02 10.63 0.05  9.86 0.05  9.12 0.05  8.29 0.05  4.52 0.10    0.030 -1.55  
Ophiuchus       16 27 27.98 -24 39 33.3             13.68 0.08 10.38 0.03  6.46 0.14  4.98 0.09  3.98 0.09  3.60 0.11 -0.67 0.18 a  0.360  0.393 
Ophiuchus       16 27 30.90 -24 27 33.1                        14.86 0.14 10.76 0.05  9.12 0.05  7.93 0.05  6.78 0.05  3.75 0.10    0.280 -1.20  
Ophiuchus       16 27 37.22 -24 42 37.8             14.52 0.05 11.46 0.03  8.72 0.05  7.76 0.05  7.13 0.05  6.39 0.05  2.77 0.10   -0.10  -0.81  
Ophiuchus       16 27 38.92 -24 40 20.4  16.54 0.12 13.91 0.04 12.29 0.02 10.62 0.05  9.57 0.05  8.70 0.05  7.70 0.05  2.98 0.10    0.750 -0.93  
Ophiuchus       16 27 41.60 -24 46 44.6  17.20 0.20 15.33 0.07 13.55 0.04 11.32 0.05 10.28 0.05  9.38 0.05  8.38 0.05  5.04 0.10    0.050 -1.70  
Ophiuchus       16 27 45.76 -24 44 53.8  17.38 0.23 14.54 0.06 12.46 0.03  9.70 0.05  8.71 0.05  7.97 0.05  7.27 0.05  3.88 0.10   -0.18  -1.18  
Ophiuchus       16 27 48.22 -24 42 25.4                        14.42 0.07 13.41 0.05 12.28 0.05 11.25 0.06  9.14 0.05  3.98 0.10    1.680 -1.09  
Ophiuchus       16 28 21.60 -24 36 23.4                                   14.20 0.07 12.12 0.06 11.02 0.06 10.78 0.05  4.75 0.10    1.390 -1.56  
Ophiuchus       16 28 57.85 -24 40 54.8             15.79 0.16 13.87 0.05 11.15 0.05 10.06 0.05  9.13 0.05  8.06 0.05  4.12 0.10    0.430 -1.45  
Ophiuchus       16 31 35.64 -24 01 29.3  15.51 0.06 11.83 0.02  9.22 0.02  6.70 0.06  5.68 0.06  4.91 0.05  4.11 0.06  0.87 0.10   -0.17   0.043 
Ophiuchus       16 31 36.77 -24 04 19.7  15.74 0.07 13.85 0.06 12.50 0.03 11.46 0.05 11.05 0.05 11.10 0.05 11.14 0.05  3.96 0.10    0.810 -1.36  
Ophiuchus       16 31 52.45 -24 55 36.1             14.84 0.06 12.72 0.02 10.33 0.05  9.12 0.05  8.06 0.05  6.87 0.05  2.28 0.10    0.920 -0.61  
Chamaeleon II   12 53 42.86 -77 15 11.4  15.66 0.07 13.65 0.04 12.15 0.02 10.49 0.05             8.84 0.05  7.74 0.05  2.67 0.10    0.880 -0.70  
Lupus I         15 38 48.20 -34 40 40.9                                   12.51 0.09 12.69 0.27 10.70 0.09  8.51 0.08  4.67 0.19    1.130 -1.30  
Lupus I         15 38 48.35 -34 40 38.2  14.68 0.14 13.56 0.18 12.51 0.09 12.13 0.11 12.03 0.20 10.20 0.08  7.94 0.07  4.50 0.10    0.980 -1.04  
Lupus I         15 43 02.15 -34 09 08.9                                   11.67 0.09  9.36 0.09  8.19 0.08  8.69 0.19  4.57 0.32    0.110 -1.44  
Lupus I         15 43 02.27 -34 09 07.5                                   12.89 0.43  9.72 0.60  8.58 0.20  6.76 0.06  2.18 0.10    1.850 -0.12  
Lupus III       16 08 29.72 -39 03 11.0  14.56 0.03 13.65 0.03 12.58 0.02 10.73 0.06  9.68 0.05  8.82 0.05  7.45 0.05  3.29 0.10    0.660 -0.91  
Taurus          04 13 54.71  28 11 32.90 16.48 0.11 13.38 0.03 11.06 0.01  9.32 0.01  7.97 0.01  6.93 0.01  5.72 0.01  1.39 0.01    0.830 -0.13  
Taurus          04 14 12.29  28 08 37.26                                  12.94 0.01 11.69 0.01 10.92 0.01 10.21 0.01  3.48 0.01    1.620 -0.94  
Taurus          04 14 30.54  28 05 14.73 11.18 0.01  9.25 0.02  8.24 0.01  7.16 0.01  6.45 0.01  5.70 0.01  4.48 0.01  0.47 0.01    0.350  0.188 
Taurus          04 18 31.58  28 16 58.52 10.52 0.01  9.77 0.02  9.36 0.01  8.41 0.01  7.58 0.01  6.57 0.01  4.96 0.01  1.97 0.01    0.210 -0.16  
Taurus          04 18 51.47  28 20 26.45 12.87 0.02 11.49 0.03 10.97 0.02 10.12 0.01  8.94 0.01  7.67 0.01  5.81 0.01  1.07 0.01    1.460  0.194 
Taurus          04 18 58.13  28 12 23.48 13.78 0.02 12.35 0.03 11.18 0.01  9.21 0.01  8.44 0.01  7.81 0.01  6.82 0.01  2.74 0.01    0.220 -0.81  
Taurus          04 19 42.51  27 13 36.40                                                        10.07 0.01  9.50 0.01  2.94 0.01    1.890 -0.62  
Taurus          04 19 46.57  27 12 55.20            14.03 0.03 11.89 0.02 10.11 0.01             8.71 0.01             4.05 0.01    0.030 -1.44  
Taurus          04 19 58.44  27 09 57.06            14.16 0.05 11.58 0.02  8.32 0.01  7.09 0.01  6.26 0.01  5.32 0.01  0.66 0.01    0.710  0.041 
Taurus          04 21 07.95  27 02 20.41 13.86 0.02 12.06 0.02 10.54 0.01  7.50 0.01  6.61 0.01  5.96 0.01  5.08 0.01  1.62 0.01   -0.11  -0.22  
Taurus          04 21 10.38  27 01 37.25            13.78 0.02 11.09 0.02  8.95 0.01  8.18 0.01  7.57 0.01  6.68 0.01  2.69 0.01    0.110 -0.79  
Taurus          04 21 11.46  27 01 09.40 16.22 0.08 12.65 0.02 10.34 0.02  8.57 0.01  7.50 0.01  6.68 0.01  5.68 0.01  1.64 0.01    0.380 -0.37  
Taurus          04 22 00.69  26 57 32.48 15.08 0.08 13.35 0.05 11.75 0.02  9.55 0.01  8.35 0.01  7.18 0.01  5.89 0.01  1.58 0.01    0.880 -0.19  
Taurus          04 26 56.29  24 43 35.32 15.75 0.09 12.35 0.03  9.99 0.02  7.55 0.01  6.25 0.01  5.31 0.01  4.48 0.01  0.09 0.07    0.590  0.277 
Taurus          04 29 04.98  26 49 07.30 14.68 0.03 13.02 0.02 11.88 0.01 10.01 0.01  9.34 0.01  8.74 0.01  8.05 0.01  3.60 0.01    0.200 -1.18  
Taurus          04 29 23.73  24 33 00.27 11.54 0.02  9.59 0.02  8.05 0.01  5.08 0.01  4.05 0.01  2.51 0.01  1.73 0.01 -1.83 0.06    0.340  1.060 
Taurus          04 29 30.08  24 39 55.05 13.73 0.03 11.98 0.03 11.14 0.02 10.08 0.01  9.33 0.01  8.53 0.01  6.68 0.01  1.12 0.01    1.530  0.093 
Taurus          04 29 32.09  24 30 59.75            15.65 0.12 13.72 0.04 10.33 0.01  9.22 0.01  8.27 0.01  7.28 0.01  3.91 0.01    0.100 -1.20  
Taurus          04 30 51.71  24 41 47.51 12.84 0.01 11.43 0.02 10.31 0.02  8.08 0.01  7.34 0.01  6.68 0.01  5.75 0.01  2.02 0.01    0.020 -0.42  
Taurus        G 04 31 34.10  18 08 05.27 13.71 0.06 11.51 0.05  9.82 0.04  7.12 0.01  5.63 0.01  4.23 0.01  2.86 0.01 -2.90 0.05 c  1.850  1.754 
Taurus        G 04 31 38.42  18 13 57.72 10.62 0.04  9.17 0.05  7.41 0.02  5.43 0.01  4.60 0.01  3.61 0.01  2.98 0.01 -1.56 0.05 b  0.440  0.880 
Taurus        G 04 31 44.47  18 08 31.55 16.61 0.16 13.63 0.06 11.41 0.04  8.71 0.01  7.13 0.01  6.00 0.01  5.08 0.01  0.35 0.01 G  0.980  0.270 
Taurus          04 32 32.05  22 57 26.67 14.89 0.04 11.98 0.03 10.14 0.02  8.58 0.01  7.65 0.01  6.81 0.01  5.33 0.01  1.40 0.01    0.560 -0.18  
Taurus          04 35 35.39  24 08 19.42            13.74 0.06             9.57 0.01  8.96 0.01  8.78 0.01  8.35 0.01  1.43 0.01    1.100 -0.31  
Taurus          04 39 13.89  25 53 20.88 16.44 0.11 13.02 0.04 10.72 0.02  7.94 0.01  6.99 0.01  6.39 0.01  4.79 0.01 -1.03 0.05 b  1.480  0.856 
Taurus          04 39 35.19  25 41 44.72            13.75 0.06 10.84 0.02  7.12 0.01  5.82 0.01  4.80 0.01  4.13 0.01 -0.19 0.05 b  0.500  0.351 
Taurus          04 39 53.92  26 03 09.66                                  11.72 0.05 10.18 0.05  9.64 0.05  9.38 0.04  2.69 0.01    1.320 -0.72  
Taurus          04 41 12.68  25 46 35.42            14.14 0.05 11.54 0.02  9.07 0.01  7.68 0.01  6.66 0.01  5.71 0.01  1.43 0.01    0.660 -0.21  
Perseus         03 25 22.32  30 45 13.92                                  14.81 0.12 11.85 0.09 10.86 0.07  9.42 0.05  2.94 0.10    2.480  0.067 
Perseus         03 25 36.49  30 45 22.15                                             10.52 0.07  8.53 0.05  6.68 0.05  0.65 0.10    2.390  0.949 
Perseus         03 25 38.83  30 44 06.19                                  12.41 0.08 10.48 0.11  9.64 0.08             1.51 0.10    2.250  0.489 
Perseus         03 25 39.12  30 43 58.16                                  12.67 0.06  9.72 0.06  7.98 0.05  6.71 0.05  1.98 0.11    1.850  0.378 
Perseus         03 27 39.08  30 13 03.14                                  14.21 0.08 10.79 0.08  9.38 0.05  8.55 0.05  1.56 0.10    2.730  0.720 
Perseus         03 27 43.22  30 12 28.89                                  13.91 0.08 11.31 0.07  9.94 0.05  8.42 0.05  2.44 0.10    2.350  0.234 
Perseus         03 28 00.39  30 08 01.25            15.71 0.15 13.60 0.05 10.81 0.05  9.55 0.05  8.53 0.05  7.40 0.05  3.22 0.10    0.670 -0.49  
Perseus         03 28 32.55  31 11 05.14                       14.49 0.11 13.61 0.07 12.24 0.06 11.63 0.05 10.51 0.05  5.28 0.10    1.040 -1.23  
Perseus         03 28 34.48  31 00 51.09 15.00 0.06 13.19 0.04 12.01 0.03  9.28 0.05  7.98 0.06  6.79 0.05  6.06 0.05  1.98 0.10    0.490 -0.02  
Perseus         03 28 34.52  31 07 05.49                                  11.97 0.05 10.46 0.05  9.19 0.05  8.18 0.05  5.19 0.10    0.190 -1.22  
Perseus         03 28 35.02  30 20 09.86 15.66 0.08 14.41 0.06 13.69 0.05 13.21 0.05 12.96 0.05 12.63 0.06 11.67 0.06  5.59 0.10    0.940 -1.24  
Perseus         03 28 39.70  31 17 31.92            16.39 0.35 13.66 0.05 10.82 0.05  9.74 0.05  8.88 0.05  7.96 0.05  3.97 0.10    0.330 -0.93  
Perseus         03 28 43.27  31 17 32.92 12.59 0.02 10.86 0.05  9.75 0.03  8.00 0.06  6.77 0.06  5.93 0.06  4.80 0.06  1.45 0.10    0.150  0.261 
Perseus         03 28 45.29  31 05 41.91                       14.92 0.15 13.41 0.05 12.05 0.05 11.59 0.05 10.94 0.05  3.82 0.10    1.670 -0.61  
Perseus         03 28 57.36  31 14 15.86                                   9.87 0.05  8.09 0.06  6.61 0.05  5.58 0.06  0.56 0.10    1.410  0.728 
Perseus         03 28 58.42  31 22 17.52            14.80 0.08 11.85 0.02  9.61 0.05  8.31 0.09  7.04 0.05  6.00 0.06  2.30 0.10    0.510 -0.10  
Perseus         03 29 03.33  31 23 14.60 17.25 0.23 15.83 0.14 14.07 0.05 11.98 0.05 10.94 0.05  9.48 0.05  7.86 0.05  4.27 0.10    0.790 -0.75  
Perseus         03 29 04.06  31 14 46.54                                  14.51 0.07 13.05 0.08 12.39 0.06 11.63 0.06  5.00 0.10    1.600 -1.12  
Perseus         03 29 04.94  31 20 38.35            14.60 0.14 12.98 0.06 11.23 0.05 10.48 0.05  9.71 0.05  8.70 0.05  4.68 0.10    0.260 -1.16  
Perseus         03 29 09.10  31 21 28.74                       12.98 0.04 10.06 0.07  8.37 0.06  7.37 0.06  6.71 0.08  3.21 0.15    0.180 -0.48  
Perseus         03 29 10.67  31 18 20.61                                  12.96 0.09 11.07 0.10 10.12 0.08  9.42 0.07  2.42 0.10    2.010  0.057 
Perseus         03 29 11.26  31 18 31.44                                  13.98 0.10 11.65 0.07 10.90 0.07 10.48 0.07  2.84 0.10    2.210 -0.04  
Perseus         03 29 12.96  31 18 14.31                       14.11 0.05  9.47 0.06  7.50 0.05  6.56 0.05  5.75 0.06  2.47 0.10    0.200 -0.17  
Perseus         03 29 17.16  31 27 46.47                                  14.56 0.07 12.92 0.08 12.42 0.07 12.24 0.13  4.53 0.10    1.810 -0.88  
Perseus         03 29 18.26  31 23 19.86                                  13.72 0.06 12.00 0.05 10.66 0.05  9.44 0.05  5.21 0.11    1.030 -1.15  
Perseus         03 29 20.06  31 24 07.53            14.70 0.07 12.04 0.02  9.94 0.06  9.03 0.05  8.20 0.06  7.08 0.08  3.23 0.10    0.310 -0.62  
Perseus         03 29 23.48  31 33 29.54                                  13.92 0.10 12.25 0.06 11.67 0.08 10.81 0.05  3.94 0.10    1.800 -0.63  
Perseus         03 29 24.08  31 19 57.62 15.52 0.07 14.25 0.05 13.57 0.04 12.82 0.05 12.38 0.05 11.86 0.06 10.66 0.05  5.07 0.10    0.960 -1.08  
Perseus         03 29 51.82  31 39 06.03                                             17.55 0.30 15.12 0.27 13.09 0.09  5.42 0.10    3.610 -0.38  
Perseus         03 30 15.13  30 23 49.37                       14.26 0.06 11.46 0.05  9.95 0.05  9.30 0.05  7.89 0.05  1.53 0.10    1.840  0.367 
Perseus         03 30 27.14  30 28 29.76 14.86 0.04 13.16 0.03 11.90 0.02 10.70 0.05 10.19 0.05 10.08 0.05  9.59 0.05  3.07 0.10    0.870 -0.45  
Perseus         03 30 32.67  30 26 26.57                                  16.70 0.12 14.91 0.06 14.46 0.20 14.03 0.21  5.93 0.10    2.160 -1.31  
Perseus         03 30 38.20  30 32 11.92 15.57 0.06 14.65 0.07 14.04 0.04 13.56 0.05 13.13 0.05 12.85 0.06 12.40 0.07  5.27 0.10    1.210 -1.12  
Perseus         03 32 29.17  31 02 40.84 15.88 0.09 13.95 0.06 12.65 0.03 11.01 0.06 10.05 0.05  9.23 0.05  8.23 0.05  3.99 0.10    0.450 -0.85  
Perseus         03 33 06.40  31 08 04.56 16.47 0.13 14.45 0.05 13.25 0.02 11.46 0.05 10.67 0.05 10.02 0.05  8.73 0.05  4.73 0.10    0.360 -1.16  
Perseus         03 33 09.56  31 05 31.17 16.74 0.17 15.23 0.09 14.78 0.08 14.31 0.05 13.88 0.05 13.27 0.08 11.57 0.06  4.92 0.10    1.820 -0.89  
Perseus         03 33 12.83  31 21 24.23 12.13 0.01 10.15 0.01  9.00 0.01  7.42 0.05  6.54 0.06  5.63 0.05  4.39 0.05  0.62 0.10    0.370  0.526 
Perseus         03 33 13.79  31 20 05.29                                  14.18 0.06 12.85 0.05 11.67 0.05 10.18 0.05  5.22 0.10    1.360 -1.17  
Perseus         03 33 14.38  31 07 10.88                                  15.60 0.07 13.20 0.05 11.87 0.06 10.46 0.05  4.53 0.10    2.190 -0.65  
Perseus         03 33 16.65  31 07 55.16                       14.21 0.06 10.58 0.06  8.90 0.05  7.83 0.05  6.87 0.05  1.57 0.10    1.290  0.247 
Perseus         03 33 17.85  31 09 31.92                                  15.54 0.06 11.12 0.05  8.75 0.05  7.00 0.05  2.57 0.10    2.670  0.530 
Perseus         03 33 20.31  31 07 21.47                                  12.07 0.05 10.09 0.05  9.12 0.05  8.24 0.05  4.08 0.10    0.700 -0.79  
Perseus         03 33 27.28  31 07 10.21                                  12.66 0.05 11.07 0.05 10.40 0.05  9.28 0.05  1.65 0.10    2.350  0.482 
Perseus         03 41 55.71  31 48 11.43 15.96 0.07 14.02 0.04 12.91 0.02 10.54 0.05  9.69 0.05  8.85 0.05  7.83 0.05  4.43 0.10    0.010 -0.92  
Perseus         03 41 58.66  31 48 21.42                       15.07 0.12 12.89 0.05 11.84 0.05 10.93 0.05  9.80 0.05  5.73 0.10    0.500 -1.51  
Perseus         03 42 02.16  31 48 02.05                       14.79 0.10 13.78 0.05 12.90 0.05 11.73 0.05  9.92 0.05  4.48 0.10    1.650 -0.77  
Perseus         03 43 29.43  31 52 19.45 15.16 0.04 13.66 0.04 13.00 0.03 11.79 0.05 10.69 0.05  9.65 0.05  8.22 0.05  4.10 0.10    0.770 -0.70  
Perseus         03 43 50.95  32 03 24.71                                  14.78 0.07 12.99 0.08 12.20 0.10 10.99 0.06  5.31 0.10    1.530 -1.21  
Perseus         03 43 51.01  32 03 08.09                                  11.54 0.07 11.63 0.16  9.88 0.05 11.19 0.07  5.50 0.10    0.050 -1.60  
Perseus         03 43 59.41  32 00 35.65            15.91 0.18 13.51 0.06 12.78 0.06 10.36 0.08 10.84 0.05 10.50 0.07  5.55 0.10    0.250 -1.52  
Perseus         03 44 02.40  32 02 04.90                                  13.96 0.06 12.42 0.06 11.20 0.05 10.00 0.05  4.57 0.10    1.520 -0.89  
Perseus         03 44 09.20  32 02 37.82 15.78 0.09 14.18 0.06 13.18 0.04 10.90 0.05  9.66 0.05  9.02 0.05  7.81 0.05  3.51 0.10    0.590 -0.63  
Perseus         03 44 12.97  32 01 35.48 15.09 0.05 12.43 0.03 10.03 0.02  8.20 0.05  6.54 0.07  5.93 0.05  5.07 0.06  1.62 0.10    0.070  0.188 
Perseus         03 44 21.35  31 59 32.57            14.86 0.08 12.51 0.03  9.89 0.05  8.88 0.05  8.18 0.05  7.39 0.05  3.74 0.10   -0.01  -0.70  
Perseus         03 44 43.31  32 01 31.53            13.62 0.06 10.72 0.02  7.98 0.05  6.94 0.06  6.21 0.05  5.16 0.05  1.36 0.10    0.230  0.132 
Perseus         03 47 05.43  32 43 08.52 16.41 0.15 14.26 0.05 12.05 0.02  9.13 0.05  8.32 0.05  7.62 0.05  6.72 0.05  2.70 0.10    0.190 -0.42  
Perseus         03 47 41.58  32 51 44.05 17.34 0.25 14.05 0.04 11.21 0.02             5.87 0.06  4.80 0.05  3.92 0.06  0.81 0.10   -0.21   0.503 
Serpens         18 28 27.11   0 44 45.04                                  15.01 0.07 13.62 0.06 12.89 0.08 11.12 0.06  5.03 0.10    1.900 -0.49  
Serpens         18 28 41.86   0 03 21.33 15.44 0.08 13.80 0.05 12.67 0.03 10.78 0.05  9.65 0.05  8.66 0.05  7.79 0.05  4.16 0.10    0.200 -0.36  
Serpens         18 28 44.01   0 53 37.92 17.01 0.21 15.08 0.09 12.74 0.03 10.48 0.05  9.45 0.05  8.64 0.05  7.77 0.05  3.60 0.10    0.360 -0.26  
Serpens         18 28 44.77   0 51 25.79                                  14.08 0.06 12.52 0.05 11.43 0.05 10.31 0.05  5.70 0.10    1.000 -0.91  
Serpens         18 28 44.96   0 52 03.54                                  12.03 0.07 10.26 0.05  9.13 0.05             2.79 0.10    1.390  0.210 
Serpens         18 28 46.32   0 11 10.1                                   13.72 0.06 12.70 0.05 11.81 0.05 10.43 0.05  6.71 0.10    0.450 -1.43  
Serpens         18 28 51.22   0 19 27.31                       14.65 0.10 12.27 0.05 11.36 0.05 10.74 0.05  9.84 0.05  5.10 0.10    0.540 -0.84  
Serpens         18 28 52.76   0 28 46.78                       14.71 0.11 12.96 0.06 12.16 0.06 11.62 0.06 10.68 0.06  6.65 0.10    0.140 -1.42  
Serpens         18 28 54.04   0 29 29.99                                  11.71 0.09  9.53 0.09  8.52 0.06  7.64 0.06  2.23 0.10    1.420  0.535 
Serpens         18 28 54.86   0 29 52.51                                  12.90 0.06 10.57 0.06  9.38 0.05  8.32 0.05  2.43 0.10    1.890  0.581 
Serpens         18 28 54.90   0 18 32.67                                  13.68 0.05 12.12 0.06 11.08 0.06 10.09 0.05  5.65 0.10    0.820 -0.93  
Serpens         18 28 55.77   0 29 44.77                                  15.06 0.07 12.46 0.08 11.78 0.06 10.80 0.06  4.39 0.10    1.950 -0.21  
Serpens         18 28 56.64   0 30 08.25                                  16.78 0.13 15.28 0.08 14.94 0.29 13.68 0.25  6.85 0.10    1.840 -1.27  
Serpens         18 29 02.11   0 31 20.65                                  13.43 0.06 12.61 0.05 12.16 0.06 11.88 0.06  6.28 0.10    0.530 -1.43  
Serpens         18 29 06.19   0 30 43.28                                  11.36 0.05  9.00 0.06  7.72 0.05  6.74 0.06  1.84 0.11    1.390  0.750 
Serpens         18 29 06.76   0 30 34.32                                  12.34 0.07 10.47 0.06  9.72 0.06  8.73 0.06  2.14 0.11    1.870  0.638 
Serpens         18 29 08.63   0 31 30.51                                             14.39 0.07 13.47 0.11 12.53 0.13  5.74 0.10    1.950 -0.78  
Serpens         18 29 09.06   0 31 32.38                                             14.47 0.09 13.64 0.24             5.11 0.10    2.360 -0.40  
Serpens         18 29 27.35   0 38 49.75                       14.94 0.13 13.14 0.07 11.96 0.05 11.25 0.07 10.03 0.05  6.48 0.10    0.230 -1.29  
Serpens         18 29 31.95   1 18 42.91 11.63 0.02  9.80 0.03  8.58 0.02  6.92 0.05  5.90 0.05  5.01 0.05  3.86 0.08  0.54 0.10    0.120  1.160 
Serpens         18 29 40.20   0 15 13.10 15.39 0.07 14.78 0.08 14.16 0.07 12.14 0.06 10.96 0.06  9.83 0.06  8.55 0.05  4.51 0.10    0.720 -0.40  
Serpens         18 29 48.10   1 16 44.91                                  12.89 0.05 11.03 0.06  9.94 0.05  8.96 0.05  3.79 0.10    1.300 -0.11  
Serpens         18 29 49.12   1 16 19.85                       14.93 0.20 10.92 0.09  8.48 0.08  6.79 0.06  5.07 0.06 -0.08 0.01 a  2.140  1.749 
Serpens         18 29 49.24   1 16 31.47                       13.45 0.04 10.56 0.05  9.22 0.05  8.12 0.05  7.01 0.05  1.78 0.01 a  1.250  0.660 
Serpens         18 29 49.58   1 17 06.01            15.66 0.14 12.67 0.03  9.55 0.05  8.18 0.05  7.26 0.05  6.36 0.07  2.84 0.10    0.200  0.126 
Serpens         18 29 49.69   1 14 56.82                                  10.77 0.05  9.16 0.05  8.09 0.05  7.34 0.05  4.34 0.10   -0.01  -0.30  
Serpens         18 29 51.15   1 16 40.68            15.11 0.13 12.97 0.07  9.89 0.09  8.48 0.06  7.28 0.05  6.22 0.05  2.15 0.10    0.710  0.486 
Serpens         18 29 52.20   1 15 47.84                                  11.45 0.06  9.34 0.07  8.61 0.05  8.01 0.07  1.60 0.10    1.620  0.780 
Serpens         18 29 52.51   0 36 11.73            16.17 0.24 14.78 0.12 12.63 0.06 11.57 0.05 10.87 0.05  9.98 0.06  4.64 0.10    0.920 -0.58  
Serpens         18 29 52.84   1 14 56.06                                  11.28 0.05  9.29 0.05  8.01 0.05  6.91 0.05  2.10 0.10    1.310  0.615 
Serpens         18 29 57.58   1 13 00.50                       13.05 0.08  9.07 0.05  7.53 0.05  6.65 0.05  5.87 0.05  1.39 0.10    0.640  0.705 
Serpens         18 29 57.83   1 12 51.44 15.75 0.09 12.45 0.04 10.52 0.02  8.54 0.05  7.58 0.05  6.79 0.05  5.62 0.05  1.00 0.10    0.730  0.876 
Serpens         18 29 58.76   1 14 26.22            14.03 0.06 11.84 0.04  9.39 0.05  8.24 0.05  7.33 0.05  6.63 0.06  2.66 0.10    0.250  0.127 
Serpens         18 29 59.02   1 12 25.13                                  12.68 0.06 11.73 0.05 10.94 0.05 10.04 0.05  6.01 0.10    0.270 -1.28  
Serpens         18 29 59.28   1 14 01.68                                             11.24 0.08 10.42 0.16  8.13 0.16  4.55 0.19    0.770 -0.44  
Serpens         18 29 59.37   1 10 41.08                                  14.08 0.05 11.98 0.05 10.84 0.05 10.11 0.05  7.00 0.10    0.200 -1.41  
Serpens         18 29 59.56   1 11 59.00                       14.65 0.09  8.86 0.06  7.09 0.06  6.11 0.05  5.31 0.06  1.55 0.10    0.400  0.648 
Serpens         18 29 59.92   1 13 11.63                                  12.52 0.06  9.46 0.05  7.62 0.05  6.27 0.06  1.09 0.10    2.200  1.315 
Serpens         18 30 02.08   1 13 58.97            14.92 0.11 13.39 0.04 10.63 0.05  9.79 0.05  9.05 0.05  8.17 0.05  4.08 0.10    0.240 -0.46  
Serpens         18 30 02.72   1 12 28.22 15.20 0.06 11.92 0.03  9.92 0.02  7.68 0.05  6.72 0.05  5.91 0.05  5.16 0.06  1.44 0.10    0.050  0.720 
Orion           05 33 45.86 -05 32 58.08 16.62 0.12 15.23 0.08 14.14 0.04 11.67 0.01 10.33 0.01  9.72 0.01  8.45 0.01  5.29 0.01    0.060 -0.72  
Orion           05 33 54.09 -05 21 49.52                                             14.00 0.08             8.95 0.07  5.54 0.02    1.480 -0.51  
Orion           05 33 56.00 -05 20 40.65                                                        11.25 0.08  9.36 0.06  5.85 0.03    0.410 -1.20  
Orion           05 33 57.37 -05 23 30.42                                  13.15 0.09 11.31 0.01 10.07 0.08             2.15 0.01    2.290  0.773 
Orion           05 34 04.85 -05 24 45.48                                                                    8.38 0.07  5.14 0.03   -0.25  -1.02  
Orion           05 34 07.87 -05 40 40.47                                  15.72 0.05            13.16 0.08             6.80 0.04    1.350 -1.44  
Orion           05 34 15.88 -06 34 32.68 15.61 0.06 14.26 0.05 12.97 0.03 11.00 0.01 10.21 0.01  9.54 0.01  8.73 0.01  4.80 0.01    0.070 -0.61  
Orion           05 34 26.43 -05 37 40.51 16.68 0.12 14.18 0.04 12.30 0.02  9.35 0.01  8.53 0.01  7.69 0.01  6.80 0.01  3.21 0.01    0.030  0.019 
Orion           05 34 29.44 -05 35 42.67                                  13.10 0.01 11.15 0.01  9.00 0.01  7.75 0.01  3.02 0.03    1.740  0.434 
Orion           05 34 35.17 -04 52 17.91 14.38 0.03 12.89 0.03 11.80 0.02 10.66 0.01  9.85 0.01  9.01 0.01  7.89 0.01  3.71 0.02    0.460 -0.13  
Orion           05 34 35.44 -05 39 59.11                       15.31 0.17 12.29 0.01 11.17 0.01 10.34 0.01  9.65 0.03  4.15 0.02    0.970 -0.39  
Orion           05 34 39.86 -06 25 14.17 14.74 0.04 13.93 0.03 13.08 0.03 11.26 0.01 10.59 0.01  9.77 0.01  8.23 0.01  5.11 0.01    0.100 -0.59  
Orion           05 34 40.90 -05 31 44.38                                  12.21 0.01 11.01 0.01 10.42 0.01 10.10 0.01  3.08 0.01    1.450  0.100 
Orion           05 34 44.06 -05 41 25.87                                  12.68 0.01 10.63 0.01  9.14 0.01  7.57 0.01  1.98 0.01    2.080  0.861 
Orion           05 34 45.62 -05 26 55.02 15.89 0.07 14.77 0.07 14.36 0.06 13.03 0.01 12.08 0.01 11.10 0.01  9.20 0.01  5.52 0.02    0.740 -0.68  
Orion           05 34 46.93 -05 44 50.94 17.07 0.19 15.79 0.14 14.79 0.07 13.22 0.01 11.71 0.01 11.73 0.02 10.13 0.02  5.60 0.01    0.700 -0.90  
Orion           05 34 47.29 -05 41 55.86                                  14.72 0.03 13.44 0.01                        5.69 0.01    1.420 -1.00  
Orion           05 34 48.88 -05 31 45.93 14.01 0.02 13.21 0.04 12.57 0.02 11.60 0.01 10.39 0.01  9.44 0.02  7.27 0.01  3.01 0.01    1.240  0.376 
Orion           05 34 49.04 -05 41 42.17            14.99 0.12 13.12 0.05 10.43 0.01  9.09 0.01  8.11 0.01  7.42 0.01  2.52 0.01    0.800  0.272 
Orion           05 35 04.50 -05 35 14.35                                  11.85 0.01  9.79 0.01  8.53 0.01  7.63 0.01  3.52 0.01    0.850  0.020 
Orion           05 35 04.71 -05 37 12.29                                  14.79 0.05 12.71 0.01 11.50 0.04 10.55 0.09  5.69 0.02    1.240 -0.83  
Orion           05 35 05.04 -05 35 40.70 16.88 0.16 14.96 0.06 13.84 0.04 12.29 0.01 11.33 0.01 10.74 0.02  9.97 0.04  4.62 0.02    0.780 -0.56  
Orion           05 35 06.45 -05 33 35.09 11.01 0.02  9.68 0.03  8.72 0.01  7.73 0.01  6.71 0.01  5.94 0.01  4.82 0.01  0.75 0.01    0.430  1.072 
Orion           05 35 06.56 -05 32 51.60 14.35 0.04 12.76 0.03 11.52 0.02  9.95 0.01  9.11 0.01  8.14 0.02  6.96 0.01  3.34 0.01    0.270 -0.04  
Orion           05 35 06.92 -05 11 50.23                                             13.70 0.03                        5.51 0.03    1.600 -0.88  
Orion           05 35 07.57 -05 41 54.88                                                        12.45 0.04             6.73 0.05    0.760 -1.68  
Orion           05 35 08.22 -04 54 09.71 14.87 0.02 11.97 0.02 10.15 0.01  8.16 0.01  7.36 0.01  6.40 0.01  5.03 0.01  2.42 0.01   -0.15   0.590 
Orion           05 35 08.51 -05 35 59.37                                             12.34 0.01 10.99 0.02 10.20 0.02  4.76 0.03    1.220 -0.57  
Orion           05 35 10.57 -05 35 06.30                                  12.87 0.01 11.14 0.01  9.98 0.02  8.81 0.01  4.52 0.01    0.950 -0.40  
Orion           05 35 15.02 -05 00 08.21                       14.66 0.14 12.86 0.01 11.67 0.01 11.00 0.02 10.47 0.03  4.48 0.03    1.080 -0.51  
Orion           05 35 16.15 -05 00 02.26 16.58 0.18 13.76 0.06 11.98 0.04  9.35 0.01  8.26 0.01  7.39 0.01  6.51 0.01  1.39 0.05    0.890  0.723 
Orion           05 35 16.31 -05 29 32.60 16.01 0.08 13.65 0.04 11.76 0.02  9.48 0.01  8.66 0.01  8.02 0.01  7.10 0.01  3.64 0.05   -0.11  -0.05  
Orion           05 35 18.31 -05 00 32.99            15.44 0.15 11.07 0.03  7.41 0.01  5.97 0.01  5.04 0.01  4.21 0.01  0.57 0.01    0.240  1.009 
Orion           05 35 18.91 -05 00 50.88                                             12.58 0.06 10.13 0.02  8.73 0.01  3.82 0.04    1.630  0.010 
Orion           05 35 19.46 -05 15 32.72                                              9.52 0.01  8.09 0.01  7.13 0.03  1.82 0.01    1.260  0.624 
Orion           05 35 19.72 -05 04 54.59                       14.03 0.04 10.41 0.01  9.01 0.01  7.89 0.01  6.96 0.01  3.37 0.01    0.350 -0.08  
Orion           05 35 19.83 -05 15 08.53 13.36 0.04 11.67 0.05 10.21 0.03  8.56 0.01  7.52 0.01  6.67 0.01  5.64 0.01  1.73 0.01    0.340  0.560 
Orion           05 35 19.95 -05 01 02.58                       14.47 0.06 10.16 0.01  8.82 0.01  7.75 0.01  7.33 0.01  3.65 0.03    0.070 -0.16  
Orion           05 35 20.14 -05 13 15.52  9.65 0.02  7.72 0.06  6.43 0.02  6.16 0.01  4.48 0.01  3.64 0.00  2.76 0.01 -0.49 0.01    0.090  1.739 
Orion           05 35 21.55 -05 09 38.69 14.11 0.02 13.15 0.08 12.44 0.01 10.90 0.01 10.11 0.01  9.35 0.01  8.37 0.01  4.04 0.01    0.410 -0.30  
Orion           05 35 22.17 -06 13 06.22                                  13.31 0.01 11.67 0.01 11.52 0.01 11.34 0.02  4.56 0.01    1.170 -0.57  
Orion           05 35 22.43 -05 01 14.14                                  16.21 0.06 12.77 0.01 12.01 0.03 11.85 0.10  2.84 0.03    3.090  0.863 
Orion           05 35 22.68 -05 08 34.02                                  13.84 0.06 12.77 0.03 11.01 0.06             5.82 0.02    0.880 -1.09  
Orion           05 35 23.32 -05 12 03.07                                  10.49 0.01  8.95 0.01  8.55 0.03  7.90 0.07  1.50 0.01    1.320  0.713 
Orion           05 35 23.47 -05 01 28.69                                  13.97 0.01 11.19 0.01 10.39 0.01  9.15 0.01  2.40 0.02    2.370  0.747 
Orion           05 35 23.64 -05 01 40.26                       15.50 0.15 11.76 0.01 10.12 0.01  8.17 0.01  6.95 0.01  2.11 0.01    1.600  0.725 
Orion           05 35 24.30 -05 08 30.58                                  11.33 0.01  8.91 0.01  7.29 0.01  5.88 0.01  2.23 0.01    1.170  0.741 
Orion           05 35 24.57 -05 11 29.66 12.30 0.02 11.03 0.03 10.39 0.01  9.64 0.01  8.93 0.01  8.48 0.01  7.54 0.03  3.54 0.01    0.050  0.148 
Orion           05 35 24.72 -05 10 30.19            12.36 0.14  9.59 0.06  7.32 0.01  5.73 0.01  4.77 0.01  3.53 0.01 -1.39 0.01    1.170  1.952 
Orion           05 35 24.86 -05 06 21.40 16.05 0.09 12.77 0.03 10.79 0.02  9.09 0.01  8.32 0.01  7.66 0.01  6.93 0.01  2.93 0.01    0.050  0.125 
Orion           05 35 24.90 -05 10 01.49            14.49 0.25 11.77 0.19 10.11 0.05  8.71 0.03  7.87 0.01  7.20 0.02  3.39 0.01    0.180 -0.08  
Orion           05 35 25.18 -05 05 09.44                                  12.60 0.01 11.09 0.01 10.13 0.01  9.23 0.02  5.75 0.01    0.230 -1.03  
Orion           05 35 25.22 -05 08 23.99                                  12.77 0.02 10.14 0.01  8.83 0.01  8.12 0.02  5.21 0.01    0.320 -0.62  
Orion           05 35 25.60 -05 07 57.31 11.70 0.02 10.75 0.07 10.27 0.05  9.37 0.01  8.53 0.01  7.70 0.01  6.73 0.01  1.51 0.01    0.900  0.859 
Orion           05 35 25.82 -05 05 43.64                                             11.88 0.02 11.93 0.08             4.30 0.01    1.520 -0.39  
Orion           05 35 26.15 -05 05 47.26                                                                   10.46 0.05  4.53 0.01    1.970 -0.28  
Orion           05 35 26.57 -05 03 55.11                                   8.35 0.01  7.07 0.01  5.87 0.01  4.58 0.01 -0.99 0.01    1.560  1.845 
Orion           05 35 26.65 -05 06 10.30                                  12.27 0.01  9.87 0.01  8.31 0.01  7.25 0.01  2.90 0.01    1.300  0.393 
Orion           05 35 26.84 -05 09 24.60 15.57 0.08 13.45 0.07 11.15 0.04  6.81 0.01  5.78 0.01  4.24 0.01  3.30 0.01  0.64 0.06   -0.03   1.247 
Orion           05 35 26.97 -05 10 17.15 13.63 0.03 10.93 0.04  8.80 0.03  5.83 0.01  4.81 0.01  3.66 0.01  2.60 0.01 -0.97 0.04    0.320  1.624 
Orion           05 35 26.99 -05 09 54.13 15.19 0.04 13.88 0.02 12.75 0.01 10.35 0.02  8.97 0.03  8.10 0.02  7.25 0.02  2.74 0.05    0.650  0.194 
Orion           05 35 27.07 -05 10 00.38                                                                    8.33 0.04  1.68 0.02    2.560  1.089 
Orion         a 05 35 27.62 -05 09 33.49                        9.99 0.16  7.33 0.01  5.84 0.01  5.35 0.01            -2.09 0.03 a  1.610  2.213 
Orion           05 35 27.70 -05 07 03.48                                             12.61 0.05                        4.06 0.01    1.790 -0.22  
Orion           05 35 27.95 -05 04 58.13                                             12.16 0.01 11.85 0.03             5.30 0.01    1.020 -0.96  
Orion           05 35 28.18 -05 03 40.94                       12.50 0.02  7.47 0.01  6.41 0.01  5.07 0.01  4.71 0.01  0.64 0.01    0.290  0.911 
Orion           05 35 28.49 -06 27 01.78 15.15 0.05 13.92 0.05 13.30 0.03 11.32 0.01 10.08 0.01  9.02 0.01  7.67 0.01  3.68 0.01    0.710 -0.06  
Orion           05 35 29.71 -04 58 48.79                                             13.73 0.04 10.96 0.02  9.55 0.03  4.22 0.01    1.990 -0.05  
Orion           05 35 29.81 -04 59 51.14                                             12.85 0.03                        4.01 0.01    1.950 -0.14  
Orion           05 35 29.82 -06 26 58.16 15.06 0.05 13.60 0.05 12.38 0.03  9.99 0.01  8.18 0.01  6.99 0.01  5.97 0.01  0.00 0.01    1.760  1.508 
Orion           05 35 30.89 -06 26 32.10 15.78 0.08 13.79 0.05 12.69 0.03 11.59 0.01 10.96 0.01 10.33 0.01  9.12 0.01  3.40 0.01    1.140  0.021 
Orion           05 35 31.53 -05 05 47.24 11.93 0.03  9.73 0.03  8.26 0.02  6.47 0.01  5.70 0.01  4.95 0.01  3.95 0.01  0.69 0.01   -0.13   1.201 
Orion           05 35 33.21 -06 06 09.64                       14.90 0.09 11.67 0.01 10.34 0.01  9.14 0.01  8.05 0.01  4.48 0.01    0.440 -0.47  
Orion           05 35 34.19 -04 59 52.21                                  14.14 0.03 12.39 0.01 11.26 0.03 10.56 0.07  5.17 0.03    1.240 -0.69  
Orion           05 35 34.47 -05 00 52.03 17.06 0.18 13.93 0.03 11.48 0.02  8.24 0.01  7.12 0.01  6.25 0.01  5.43 0.01  1.91 0.04    0.060  0.543 
Orion           05 35 47.27 -06 26 14.73                       15.14 0.12 13.35 0.01 12.34 0.01 11.91 0.01 11.71 0.02  4.98 0.01    1.110 -0.74  
Orion           05 35 50.01 -06 34 53.41                       15.06 0.12 13.58 0.01 12.25 0.01 11.80 0.01 11.13 0.02  4.64 0.01    1.350 -0.51  
Orion           05 35 50.93 -06 22 43.49 12.63 0.02 11.88 0.03 11.73 0.02 11.37 0.01 10.60 0.01 10.70 0.01  8.40 0.01  5.24 0.01    0.140 -0.27  
Orion           05 35 52.00 -06 10 01.83  9.73 0.03  8.62 0.05  8.01 0.02  7.21 0.01  6.48 0.01  5.77 0.01  4.51 0.01  0.52 0.01    0.350  1.237 
Orion           05 36 00.05 -06 07 14.17 17.11 0.19 15.49 0.10 14.56 0.06 13.39 0.01 12.50 0.01 11.60 0.01 10.29 0.01  6.46 0.02    0.430 -1.20  
Orion           05 36 17.19 -06 38 01.62                       14.47 0.15 12.31 0.01 11.28 0.01 11.03 0.01 11.13 0.03  3.64 0.01    1.250 -0.19  
Orion           05 36 17.25 -06 11 11.02 16.88 0.15 14.86 0.09 13.51 0.04 11.76 0.01 10.37 0.01  9.30 0.01  8.07 0.01  3.65 0.01    0.910 -0.06  
Orion           05 36 17.86 -06 22 28.07                       15.17 0.21 11.90 0.01 10.50 0.01  9.45 0.01  8.59 0.01  4.59 0.01    0.480 -0.56  
Orion           05 36 18.83 -06 22 10.21                                              9.29 0.01  8.09 0.01  7.52 0.01 -0.30 0.02    2.460  1.830 
Orion           05 36 18.93 -06 45 22.71                                  11.40 0.01  9.46 0.01  8.58 0.01  8.05 0.01  0.76 0.01    2.050  1.251 
Orion           05 36 19.50 -06 22 12.34                                  10.22 0.01  7.94 0.01  6.67 0.01  5.94 0.01  2.02 0.01    0.720  0.623 
Orion           05 36 19.79 -06 46 00.86 15.62 0.05 13.87 0.04 12.73 0.02 11.51 0.01 10.76 0.01  9.96 0.01  8.73 0.01  4.91 0.01    0.300 -0.66  
Orion           05 36 21.84 -06 23 29.84 13.44 0.02 11.58 0.03 10.45 0.02  9.04 0.01  8.15 0.01  7.31 0.01  6.28 0.01  3.14 0.01   -0.10   0.276 
Orion           05 36 22.83 -06 46 06.19                                                                    9.58 0.01  2.89 0.01    2.610  0.625 
Orion           05 36 23.54 -06 46 14.54                                  10.79 0.01  8.84 0.01  7.57 0.01  6.70 0.01  2.67 0.01    0.760  0.336 
Orion           05 36 23.58 -06 24 51.55                       13.27 0.08  9.34 0.01  8.09 0.01  6.94 0.01  6.20 0.01  3.29 0.01   -0.13   0.169 
Orion           05 36 24.06 -06 24 54.94                                  12.30 0.01 11.08 0.01 10.06 0.01  9.22 0.01  4.76 0.01    0.640 -0.64  
Orion           05 36 24.60 -06 22 41.30                                   9.41 0.01  6.97 0.01  5.39 0.01  4.25 0.01  0.18 0.01    1.220  1.502 
Orion           05 36 25.12 -06 44 41.83 11.30 0.02  9.47 0.03  8.21 0.02  6.58 0.01  5.84 0.01  5.16 0.01  4.31 0.01  0.50 0.01    0.020  1.170 
Orion           05 36 25.29 -06 25 02.64                                                        11.69 0.02 10.47 0.01  5.38 0.02    1.180 -0.85  
Orion           05 36 25.64 -06 47 16.38 14.76 0.07 14.26 0.09 14.65 0.12                                  10.79 0.04  5.31 0.01    1.600 -0.35  
Orion           05 36 25.85 -06 24 58.71 16.44 0.13 12.94 0.04 10.84 0.02  8.83 0.01  8.09 0.01  7.39 0.01  6.33 0.01  2.62 0.01    0.100  0.239 
Orion           05 36 26.03 -06 25 05.20                                  13.75 0.04 12.43 0.01 11.56 0.02             4.25 0.01    1.660 -0.30  
Orion           05 36 30.34 -04 32 16.78 15.44 0.05 13.70 0.04 12.68 0.03 11.59 0.01 10.66 0.01  9.73 0.01  8.02 0.01  3.43 0.01    1.070  0.089 
Orion           05 36 34.75 -07 11 13.69                       15.18 0.12 13.68 0.01 12.90 0.01 12.17 0.01 10.88 0.01  6.75 0.02    0.460 -1.45  
Orion           05 37 17.28 -06 36 18.18 13.54 0.03 12.62 0.03 11.92 0.02  9.99 0.01  9.03 0.01  8.29 0.01  7.08 0.01  3.07 0.01    0.420  0.074 
Orion           05 37 24.45 -06 58 32.75 13.09 0.03 11.05 0.02  9.85 0.02  8.20 0.01  7.36 0.01  6.65 0.01  5.53 0.01  2.16 0.01   -0.01   0.566 
Orion           05 37 51.04 -06 47 20.39                                  11.49 0.01 10.57 0.01 10.01 0.01  9.68 0.01  3.24 0.01    1.070 -0.07  
Orion           05 37 53.73 -06 47 16.92 16.85 0.21 13.67 0.04 11.96 0.03 10.45 0.01  9.71 0.01  8.90 0.01  7.75 0.01  3.92 0.01    0.260 -0.31  
Orion           05 37 56.56 -06 56 39.18                                  12.70 0.01 10.53 0.01  8.96 0.01  7.53 0.01  2.05 0.01    2.020  0.824 
Orion           05 37 57.01 -07 06 56.50                                  15.22 0.02 12.61 0.01 11.56 0.01 11.30 0.03  4.21 0.01    2.070 -0.10  
Orion           05 37 58.75 -07 07 25.32                                  15.74 0.06 13.80 0.02 12.41 0.03 11.03 0.02  4.48 0.01    2.380 -0.07  
Orion           05 38 03.40 -06 58 15.82                                  13.71 0.01 12.40 0.01 11.40 0.01 10.22 0.01  5.02 0.01    1.230 -0.64  
Orion           05 38 07.52 -07 08 29.20                       11.79 0.07  8.65 0.01  7.47 0.01  6.67 0.01  5.93 0.01  1.91 0.01    0.250  0.404 
Orion           05 38 18.14 -07 02 26.25  9.25 0.02  6.76 0.03  5.15 0.01                        2.13 0.01            -2.15 0.03 a -0.16   2.048 
Orion           05 38 20.09 -06 59 04.85                                  12.37 0.01 11.67 0.01 11.40 0.01 10.19 0.01  5.33 0.01    0.550 -0.99  
Orion           05 38 39.51 -06 59 30.32            15.21 0.10 12.91 0.03 11.18 0.01 10.15 0.01  9.40 0.01  8.36 0.01  4.24 0.01    0.400 -0.46  
Orion           05 38 40.47 -06 58 21.68 12.87 0.04 10.58 0.04  8.79 0.03  6.60 0.01  5.76 0.01  5.09 0.01  4.23 0.01  0.61 0.01   -0.05   1.113 
Orion           05 38 43.83 -07 01 13.22            14.70 0.08 12.42 0.04 10.97 0.01 10.31 0.01  9.58 0.01  7.86 0.01  2.11 0.01    1.490  0.581 
Orion           05 38 45.01 -07 01 01.75                                  12.06 0.01 10.41 0.01  8.93 0.01  7.91 0.01  2.45 0.01    1.590  0.504 
Orion           05 38 45.31 -07 10 55.91            15.62 0.16 13.40 0.06 11.41 0.01  9.83 0.01  8.97 0.01  8.18 0.01  3.17 0.01    0.920  0.051 
Orion           05 38 45.54 -07 01 02.19                                  13.41 0.02 11.36 0.01 10.56 0.02  9.81 0.02  3.43 0.01    1.700  0.089 
Orion           05 38 46.18 -07 00 48.57                       14.92 0.14  9.10 0.01  7.09 0.01  6.01 0.01  4.87 0.01  1.33 0.01    0.600  0.885 
Orion           05 38 46.28 -07 01 53.46                       13.88 0.06 11.64 0.01 10.48 0.01  9.52 0.01  8.73 0.01  4.27 0.01    0.570 -0.46  
Orion           05 38 47.76 -07 00 26.90                                  14.27 0.01 12.39 0.01 11.68 0.01 10.63 0.01  6.27 0.01    0.750 -1.18  
Orion           05 38 48.01 -07 00 49.45 16.11 0.11 13.58 0.03 12.12 0.03 11.96 0.01 10.24 0.01 11.06 0.01  8.78 0.01  5.03 0.01    0.360 -0.58  
Orion           05 38 49.61 -07 01 17.78                                  12.25 0.01 10.26 0.01  9.16 0.01  8.17 0.01  2.28 0.01    1.710  0.580 
Orion           05 38 52.00 -07 21 06.05 15.60 0.32 13.54 0.15 11.81 0.04  9.58 0.01  8.69 0.01  7.84 0.01  6.88 0.01  3.46 0.01    0.000 -0.01  
Orion           05 38 53.94 -07 02 33.20                                  14.38 0.01 13.14 0.01 12.91 0.02 10.69 0.01  6.66 0.02    0.820 -1.30  
Orion           05 38 55.00 -06 56 18.62 16.08 0.09 14.69 0.06 13.43 0.04 11.42 0.01 10.51 0.01  9.67 0.01  8.76 0.01  5.39 0.01   -0.05  -0.73  
Orion           05 39 00.93 -07 20 22.58            15.93 0.18 14.91 0.17 13.52 0.01 11.78 0.01 10.39 0.01  9.06 0.01  3.99 0.01    1.550 -0.06  
Orion           05 39 02.95 -07 12 52.28                       13.97 0.07 10.77 0.01  9.39 0.01  8.41 0.01  7.57 0.01  2.52 0.01    0.970  0.303 
Orion           05 39 05.83 -07 10 39.37                                  13.52 0.01 11.92 0.01 10.91 0.01  9.50 0.01  1.97 0.01    2.620  0.997 
Orion           05 39 07.57 -07 10 52.09                                  15.14 0.01 14.40 0.01 14.02 0.08 13.05 0.07  5.72 0.01    1.740 -0.86  
Orion           05 39 11.84 -07 10 35.01                       14.35 0.11 10.20 0.01  8.49 0.01  7.42 0.01  6.54 0.01  3.22 0.01    0.250  0.019 
Orion           05 39 18.36 -07 20 23.56 16.20 0.12 15.13 0.10 14.73 0.12 14.37 0.01 14.03 0.01 13.80 0.06 13.25 0.08  6.86 0.02    0.840 -1.16  
Orion           05 39 19.61 -07 26 18.80 14.82 0.07 13.00 0.05 11.27 0.04  9.06 0.01  7.95 0.01  7.01 0.01  6.28 0.01  2.20 0.01    0.320  0.307 
Orion           05 39 19.98 -07 26 11.18                                  12.27 0.02 10.08 0.01  9.24 0.01  8.59 0.01  1.56 0.01    2.040  0.937 
Orion           05 39 33.30 -07 22 57.36                                  14.41 0.01 12.64 0.01 11.56 0.01 10.67 0.01  6.12 0.01    0.900 -1.08  
Orion           05 39 34.31 -07 26 11.43 17.22 0.25 14.38 0.06 12.80 0.03 10.58 0.01  9.61 0.01  8.77 0.01  7.81 0.01  4.32 0.02    0.060 -0.39  
Orion           05 39 45.12 -07 19 13.50                                  14.42 0.01 13.33 0.01 12.20 0.01 10.70 0.01  6.56 0.01    0.860 -1.25  
Orion           05 39 50.65 -07 23 30.45 14.43 0.04 12.03 0.02 10.62 0.02  9.40 0.01  8.66 0.01  7.90 0.01  6.88 0.01  3.00 0.01    0.190  0.116 
Orion           05 39 54.58 -07 24 14.83 16.56 0.16 14.16 0.03 12.40 0.02 10.64 0.01  9.71 0.01  8.98 0.01  7.96 0.01  4.63 0.02   -0.05  -0.42  
Orion           05 39 55.43 -07 24 19.47            16.02 0.22 14.09 0.08 12.37 0.01 11.36 0.01 10.48 0.01  9.67 0.01  6.05 0.02    0.070 -1.08  
Orion           05 39 55.94 -07 30 27.96                                  12.09 0.01 10.20 0.01  9.39 0.01  8.92 0.01  0.19 0.01    2.710  1.736 
Orion           05 39 56.50 -07 25 51.52            16.24 0.26 12.79 0.03 10.33 0.01  9.43 0.01  8.62 0.01  7.90 0.01  4.53 0.01   -0.17  -0.39  
Orion           05 39 56.75 -07 30 06.09                       14.42 0.10 12.47 0.01 11.47 0.01 10.52 0.01  9.37 0.01  4.58 0.01    0.890 -0.51  
Orion           05 39 57.41 -07 29 33.41                                             13.64 0.01 11.55 0.02  9.61 0.01  3.72 0.01    2.390  0.254 
Orion           05 39 57.89 -07 25 13.09            15.51 0.14 12.99 0.03 10.55 0.01  9.66 0.01  8.86 0.01  8.19 0.01  4.55 0.01   -0.07  -0.47  
Orion           05 39 57.96 -07 28 57.53                       14.45 0.09 12.04 0.01 11.31 0.01 10.48 0.01  9.63 0.01  5.62 0.01    0.190 -1.06  
Orion           05 39 58.69 -07 31 12.09                       14.14 0.08 11.50 0.01 10.51 0.01  9.88 0.01  9.11 0.01  4.39 0.01    0.490 -0.59  
Orion           05 40 01.37 -07 25 38.64                                  15.52 0.02 14.78 0.02 14.55 0.17 13.36 0.08  6.21 0.02    1.700 -1.07  
Orion           05 40 05.90 -07 29 32.90                                  15.11 0.02 14.38 0.01 13.42 0.05 10.49 0.01  6.83 0.02    1.230 -1.15  
Orion           05 40 08.78 -07 27 27.70            15.76 0.17 13.96 0.07 11.97 0.01 10.78 0.01  9.76 0.01  8.79 0.01  3.92 0.01    0.910 -0.24  
Orion           05 40 14.93 -07 48 48.69            15.39 0.14 13.47 0.06 11.10 0.01  9.71 0.01  8.61 0.01  7.48 0.01  1.56 0.01    1.630  0.833 
Orion           05 40 17.79 -07 48 25.99 15.94 0.08 12.65 0.02 10.49 0.02  7.66 0.01  6.60 0.01  5.72 0.01  4.74 0.01  1.23 0.01    0.130  0.795 
Orion           05 40 20.34 -07 51 14.93                                  16.52 0.06 14.55 0.02 13.86 0.07 12.25 0.04  4.51 0.01    2.800  0.060 
Orion           05 40 20.71 -07 54 59.73 13.15 0.02 11.47 0.02 10.42 0.02  8.84 0.01  8.01 0.01  7.43 0.01  6.49 0.01  2.91 0.01   -0.07   0.291 
Orion           05 40 20.87 -07 56 24.70            14.47 0.09 12.37 0.04  9.72 0.01  8.50 0.01  7.41 0.01  6.28 0.01  2.00 0.01    0.750  0.533 
Orion           05 40 20.87 -08 13 55.19            15.74 0.20 13.35 0.05  9.40 0.01  8.65 0.01  7.61 0.01  6.90 0.01  3.77 0.01   -0.23  -0.04  
Orion           05 40 24.61 -07 43 08.26            15.27 0.11 12.71 0.03 10.30 0.01  9.20 0.01  8.34 0.01  7.50 0.01  3.28 0.01    0.410 -0.10  
Orion           05 40 26.08 -07 37 32.00                                  14.07 0.01 12.00 0.01 10.77 0.01  9.34 0.01  3.30 0.01    2.110  0.310 
Orion           05 40 27.42 -07 27 29.77                        9.69 0.08  5.50 0.01             2.47 0.01            -3.50 0.25 a  1.320  2.692 
Orion           05 40 29.41 -09 28 07.55 16.61 0.17                                                        12.14 0.06  6.87 0.02    1.420 -1.24  
Orion           05 40 36.34 -07 49 07.00                                  14.05 0.01 13.15 0.01 12.20 0.02 10.50 0.01  4.91 0.01    1.570 -0.52  
Orion           05 40 38.32 -08 00 36.01                       14.50 0.14 12.00 0.01 10.50 0.01  9.59 0.01  8.54 0.01  3.43 0.01    1.120 -0.01  
Orion           05 40 40.53 -07 54 39.80                                  13.84 0.01 12.55 0.01 11.52 0.01 10.13 0.01  4.49 0.01    1.570 -0.35  
Orion           05 40 42.91 -07 45 01.89            15.52 0.14 14.36 0.09 12.24 0.01 11.41 0.01 10.52 0.01  9.03 0.01  4.47 0.01    0.880 -0.44  
Orion           05 40 43.96 -07 49 30.44                                  14.32 0.01 13.66 0.01 13.51 0.04 12.63 0.04  5.56 0.01    1.430 -0.91  
Orion           05 40 45.25 -08 06 42.14                                  14.47 0.01 13.25 0.01 12.86 0.03 12.12 0.03  6.37 0.01    0.950 -1.32  
Orion           05 40 47.11 -08 09 47.79                                  14.80 0.02 12.90 0.01 11.59 0.01 10.26 0.01  4.36 0.01    1.980 -0.15  
Orion           05 40 48.84 -08 06 57.23            16.40 0.28 14.85 0.14 12.09 0.01 10.23 0.01 10.02 0.01  9.68 0.01  1.69 0.01    1.960  0.830 
Orion           05 40 49.91 -08 06 08.29            13.61 0.05 11.15 0.03  8.85 0.01  7.90 0.01  7.34 0.01  6.50 0.01  2.82 0.01   -0.04   0.205 
Orion           05 40 51.08 -09 06 23.25 16.88 0.20 15.34 0.12 14.48 0.09 11.37 0.01 10.21 0.01  9.29 0.01  7.71 0.01  3.10 0.01    1.070  0.146 
Orion           05 40 51.71 -02 26 48.62 12.25 0.03 10.73 0.03  9.71 0.02  8.24 0.01  7.59 0.01  6.81 0.01  5.72 0.01  2.20 0.01    0.030  0.559 
Orion           05 40 52.85 -08 05 48.77                       14.50 0.10 12.46 0.01 11.57 0.01 10.93 0.01 10.21 0.01  6.78 0.02   -0.22  -1.27  
Orion           05 40 54.01 -08 05 13.03            15.24 0.10 12.65 0.03 10.03 0.01  9.06 0.01  8.32 0.01  7.61 0.01  3.75 0.01    0.060 -0.23  
Orion           05 40 59.10 -08 00 14.29            16.14 0.23 14.69 0.13 12.67 0.01 11.80 0.01 11.27 0.01 10.29 0.01  5.87 0.01    0.370 -1.17  
Orion           05 41 01.66 -08 06 44.77                                  15.19 0.02 13.58 0.01 12.99 0.03 12.97 0.07  5.52 0.01    1.620 -0.82  
Orion           05 41 01.99 -08 06 01.86 17.03 0.26 14.32 0.07 12.61 0.04 11.34 0.01 10.64 0.01 10.07 0.01  9.05 0.01  3.08 0.01    1.150  0.099 
Orion           05 41 11.81 -08 57 30.69                                  14.52 0.01 12.77 0.01 12.10 0.02 11.51 0.02  3.27 0.01    2.410  0.374 
Orion           05 41 11.91 -08 57 03.16                                  13.82 0.01 12.53 0.01 12.08 0.01 11.65 0.01  4.65 0.01    1.460 -0.52  
Orion           05 41 12.23 -01 57 56.02                                                         9.44 0.06             4.41 0.02    0.320 -0.98  
Orion           05 41 13.85 -01 47 03.89            16.09 0.16 14.72 0.09 13.24 0.04 12.03 0.01                        3.98 0.01    1.550 -0.24  
Orion           05 41 17.17 -02 18 07.61                                  14.80 0.02 13.61 0.01 12.33 0.03 10.84 0.02  6.61 0.02    1.000 -1.22  
Orion           05 41 18.88 -07 55 29.07            14.91 0.11 12.65 0.05 10.13 0.01  9.02 0.01  8.02 0.01  7.22 0.01  2.71 0.01    0.600  0.167 
Orion           05 41 19.65 -07 50 41.02                       13.58 0.04 11.12 0.01 10.04 0.01  8.96 0.01  7.42 0.01  2.76 0.01    1.120  0.293 
Orion           05 41 19.87 -07 55 46.61                       14.29 0.09 10.81 0.01  9.69 0.01  9.12 0.01  8.23 0.01  4.70 0.01   -0.04  -0.55  
Orion           05 41 20.32 -07 53 10.64 17.48 0.29 14.67 0.06 12.71 0.02 11.25 0.01 10.55 0.01  9.93 0.01  8.91 0.01  5.23 0.01    0.010 -0.72  
Orion           05 41 22.09 -07 58 03.00 16.59 0.13 12.71 0.02 10.53 0.02  8.60 0.01  7.60 0.01  6.72 0.01  5.71 0.01  2.46 0.01   -0.01   0.418 
Orion           05 41 22.86 -07 58 55.96                       14.04 0.06 11.01 0.01 10.02 0.01  9.27 0.01  8.51 0.01  4.63 0.01    0.110 -0.62  
Orion           05 41 23.27 -02 17 35.75                       14.25 0.06 11.91 0.01 10.79 0.01  9.80 0.01  8.75 0.01  4.38 0.01    0.670 -0.46  
Orion           05 41 23.68 -07 53 46.76                                  12.15 0.01  9.88 0.01  8.55 0.01  7.57 0.01  3.92 0.01    0.750 -0.08  
Orion           05 41 23.96 -07 53 41.96                       13.44 0.05 10.46 0.01  9.24 0.01  8.49 0.01  7.59 0.01  3.63 0.01    0.300 -0.29  
Orion           05 41 24.21 -02 16 06.41                                  12.60 0.01 11.35 0.01 10.69 0.01 10.00 0.03  3.40 0.01    1.490 -0.00  
Orion           05 41 24.29 -01 54 32.74 15.56 0.06 13.88 0.02 12.87 0.03 11.74 0.01 11.03 0.01 10.42 0.03  9.16 0.03  4.35 0.03    0.720 -0.37  
Orion           05 41 24.51 -07 55 07.26                                  10.65 0.01  8.71 0.01  7.41 0.01  6.16 0.01  1.25 0.01    1.440  0.993 
Orion           05 41 24.71 -07 54 08.45            15.62 0.17 12.04 0.03  9.44 0.01  8.31 0.01  7.54 0.01  6.59 0.01  3.21 0.01    0.010  0.063 
Orion           05 41 25.34 -08 05 54.80 10.60 0.02  9.82 0.02  9.29 0.02  8.00 0.01  7.16 0.01  6.44 0.01  5.24 0.01  1.58 0.03    0.190  0.810 
Orion           05 41 25.46 -07 55 18.95                                  14.27 0.01 12.98 0.01 12.07 0.01 11.17 0.01  6.64 0.02    0.680 -1.39  
Orion           05 41 25.96 -08 01 15.84                                  13.48 0.01 12.19 0.01 11.23 0.01 10.09 0.01  5.84 0.01    0.690 -1.03  
Orion           05 41 26.21 -07 56 51.61                                             12.16 0.01 10.71 0.01  9.70 0.01  4.29 0.01    1.360 -0.33  
Orion           05 41 26.34 -02 18 20.00                                  15.75 0.04 13.35 0.01 12.44 0.03             6.94 0.03    1.030 -1.48  
Orion           05 41 26.39 -08 01 02.13                                  14.16 0.01 12.05 0.01 10.74 0.01  9.17 0.01  3.33 0.01    2.140  0.320 
Orion           05 41 26.63 -08 03 12.58                       14.11 0.07 11.04 0.01 10.18 0.01  9.27 0.01  8.23 0.01  3.92 0.01    0.520 -0.34  
Orion           05 41 27.06 -08 00 54.76                                  12.72 0.01 11.42 0.01 10.44 0.01  9.38 0.01  5.10 0.01    0.680 -0.74  
Orion           05 41 28.76 -07 53 50.99 16.62 0.12 14.08 0.03 12.09 0.02 10.41 0.01  9.47 0.01  8.78 0.01  7.96 0.01  4.10 0.01    0.090 -0.34  
Orion           05 41 28.94 -02 23 19.35                                  15.05 0.03 13.00 0.01 11.53 0.01 10.14 0.03  4.75 0.02    1.870 -0.30  
Orion           05 41 28.97 -08 03 25.84                       13.79 0.05 12.99 0.01 11.21 0.01 10.09 0.01  9.05 0.01  4.41 0.01    1.050 -0.33  
Orion           05 41 29.02 -01 59 13.30 16.91 0.15 15.70 0.09 14.52 0.08 12.84 0.01 11.72 0.01 10.65 0.02  9.49 0.02  5.06 0.05    0.800 -0.65  
Orion           05 41 29.24 -08 43 04.25                       14.24 0.08 11.91 0.01 10.81 0.01  9.80 0.01  8.96 0.01  2.51 0.01    1.620  0.418 
Orion           05 41 29.78 -08 42 45.99            16.30 0.20 14.61 0.10 12.75 0.01 11.28 0.01 10.19 0.01  9.24 0.01  4.46 0.01    0.970 -0.41  
Orion           05 41 30.05 -08 40 09.40            15.85 0.15 12.27 0.02  9.80 0.01  8.86 0.01  8.23 0.01  7.39 0.01  3.51 0.01    0.080 -0.15  
Orion           05 41 30.20 -08 03 41.53            13.08 0.03 10.56 0.01  7.77 0.01  6.89 0.01  6.06 0.01  5.30 0.01  1.77 0.01   -0.06   0.641 
Orion           05 41 30.34 -08 40 17.58            14.73 0.08 11.85 0.03  9.53 0.01  8.54 0.01  7.77 0.01  7.00 0.01  3.44 0.01   -0.04  -0.02  
Orion           05 41 30.42 -08 40 22.82                       14.67 0.11 12.25 0.01 11.30 0.01 10.48 0.01  9.29 0.01  5.35 0.05    0.400 -0.92  
Orion           05 41 32.02 -08 40 09.72                                  12.93 0.01 11.16 0.01 10.06 0.01  9.53 0.01  4.42 0.01    0.990 -0.43  
Orion           05 41 32.33 -08 37 55.51            15.42 0.08 13.04 0.03 10.69 0.01  9.62 0.01  8.94 0.01  8.14 0.01  4.45 0.01    0.030 -0.47  
Orion           05 41 34.17 -08 35 27.70 15.75 0.11 12.66 0.08 10.57 0.04  7.04 0.01  5.80 0.01  5.01 0.01  4.09 0.01  0.71 0.01    0.030  1.049 
Orion           05 41 35.44 -08 08 22.47            15.79 0.13 14.02 0.05 11.76 0.01 11.01 0.01  9.41 0.01  7.97 0.01  2.29 0.02    1.740  0.595 
Orion           05 41 37.17 -02 17 17.00                                   7.68 0.01  6.35 0.01  5.16 0.01  3.85 0.01 -1.75 0.25 a  1.590  2.159 
Orion         a 05 41 39.09 -01 52 07.46 11.66 0.02  9.09 0.02  7.51 0.02  6.53 0.01  5.77 0.01  4.73 0.01  3.93 0.01  0.19 0.03    0.130  1.304 
Orion           05 41 41.64 -01 57 54.59 12.59 0.02 10.48 0.02  9.32 0.02  7.94 0.01  7.41 0.01  5.98 0.01  4.27 0.01 -1.50 0.25 a  1.790  2.141 
Orion           05 41 44.58 -02 16 06.26 15.19 0.05 12.43 0.07 10.38 0.03  7.37 0.01  6.35 0.01  5.53 0.01  4.50 0.01 -0.31 0.01    0.780  1.388 
Orion         a 05 41 44.77 -02 15 55.29 13.75 0.07 11.44 0.04  9.99 0.02  8.19 0.01  7.24 0.01  6.60 0.01  5.78 0.01  1.44 0.01 a  0.320  0.600 
Orion           05 41 45.37 -01 51 56.77            14.11 0.02 11.89 0.02  9.71 0.01  8.90 0.01  8.21 0.01  7.46 0.01  3.90 0.04   -0.14  -0.16  
Orion           05 41 45.93 -01 56 26.12            15.61 0.08 11.32 0.02  8.01 0.01  6.80 0.01  5.99 0.01  5.26 0.01  1.32 0.01    0.220  0.662 
Orion           05 41 49.85 -01 59 47.34 16.35 0.09 14.81 0.04 13.89 0.04 12.47 0.01 11.65 0.01 10.79 0.01  9.74 0.01  5.60 0.14    0.410 -0.93  
Orion           05 41 49.94 -08 01 26.49                                  13.63 0.01 11.93 0.01 11.30 0.01  9.90 0.01  2.27 0.01    2.520  0.826 
Orion           05 41 52.31 -08 01 21.97                                  14.54 0.01 14.05 0.01 13.92 0.08 13.84 0.12  6.46 0.01    1.090 -1.39  
Orion           05 42 02.61 -02 07 45.70                                  14.27 0.01 12.04 0.01 10.56 0.01  9.73 0.01  5.13 0.01    1.210 -0.56  
Orion           05 42 13.06 -10 05 34.8             15.18 0.06 13.60 0.04 11.55 0.01 10.57 0.01  9.69 0.01  8.84 0.01  5.48 0.01   -0.05  -0.78  
Orion           05 42 17.45 -09 59 41.32 15.94 0.09 13.38 0.04 11.76 0.03  9.59 0.01  8.62 0.01  7.83 0.01  7.09 0.01  3.29 0.01    0.080 -0.02  
Orion           05 42 17.82 -09 59 47.92                       13.93 0.07 10.75 0.01  9.52 0.01  8.69 0.01  7.97 0.01  3.51 0.01    0.490 -0.20  
Orion           05 42 19.07 -10 00 07.9  15.23 0.05 11.95 0.03  9.76 0.02  7.51 0.01  6.41 0.01  5.53 0.01  4.63 0.01  0.98 0.01    0.170  0.878 
Orion           05 42 23.76 -10 00 57.3                        14.74 0.10 12.40 0.01 11.18 0.01 10.19 0.01  9.39 0.01  4.65 0.01    0.750 -0.58  
Orion           05 42 27.67 -01 20 00.98                                  13.30 0.01 11.16 0.01 10.42 0.01  9.48 0.01  1.97 0.01    2.380  0.893 
Orion           05 42 28.99 -09 47 32.64                                  12.74 0.01 11.22 0.01 10.25 0.01  9.33 0.01  4.21 0.01    1.080 -0.34  
Orion           05 42 30.79 -08 09 05.23 13.13 0.05 11.89 0.05 11.29 0.03            10.04 0.01  9.65 0.01  8.55 0.01  4.91 0.01   -0.01  -0.27  
Orion           05 42 33.13 -10 01 19.5  15.48 0.06 12.61 0.03 10.49 0.02  7.93 0.01  7.07 0.01  6.25 0.01  5.26 0.01  1.87 0.01   -0.02   0.608 
Orion           05 42 33.80 -10 00 52.9  15.22 0.05 13.52 0.03 12.38 0.03 10.55 0.01  9.58 0.01  8.53 0.01  6.98 0.01  2.39 0.01    1.050  0.454 
Orion           05 42 33.89 -10 01 13.4                        13.74 0.11  9.80 0.01  8.02 0.01  6.55 0.01  5.31 0.01  1.24 0.01    1.030  0.988 
Orion           05 42 38.57 -08 50 18.56 16.95 0.17 14.19 0.04 12.20 0.02  9.94 0.01  9.03 0.01  8.23 0.01  7.40 0.01  3.58 0.01    0.120 -0.17  
Orion           05 42 42.67 -10 25 09.2  14.38 0.03 12.06 0.02 10.50 0.02  8.53 0.01  7.57 0.01  6.71 0.01  5.85 0.01  1.97 0.01    0.210  0.455 
Orion           05 42 47.05 -08 17 06.95 15.67 0.07 13.15 0.03 11.06 0.02  8.73 0.01  7.58 0.01  6.42 0.01  5.52 0.01  1.02 0.01    0.740  0.904 
Orion           05 42 47.22 -08 36 36.57            15.38 0.08 14.17 0.06 11.62 0.01 10.70 0.01  9.93 0.01  8.92 0.01  5.18 0.01    0.170 -0.82  
Orion           05 42 47.36 -08 10 08.77            14.98 0.07 12.73 0.03 10.32 0.01  9.47 0.01  8.65 0.01  7.80 0.01  4.27 0.01   -0.02  -0.36  
Orion           05 42 48.09 -08 40 08.29 14.60 0.06 12.20 0.05 10.42 0.03  9.00 0.01  8.09 0.01  7.22 0.01  6.48 0.01  2.73 0.01    0.070  0.260 
Orion           05 42 48.46 -08 16 34.47 16.40 0.11 13.53 0.02 11.76 0.02  8.47 0.01  7.66 0.01  6.94 0.01  6.16 0.01  0.39 0.01    1.020  1.095 
Orion           05 42 48.88 -09 47 42.58                       13.82 0.09 11.74 0.01 10.73 0.01 10.16 0.09  9.66 0.24  5.13 0.02    0.220 -0.91  
Orion           05 42 49.12 -09 45 34.39 17.03 0.20 14.26 0.06 12.17 0.02 10.33 0.01  9.54 0.01  8.83 0.01  8.16 0.01  4.47 0.01   -0.11  -0.39  
Orion           05 42 55.53 -08 32 48.25 17.28 0.20 15.50 0.11 14.26 0.07 12.79 0.01 11.94 0.01 11.53 0.01 10.78 0.02  3.23 0.01    1.770  0.168 
Orion           05 42 56.28 -09 50 51.57 16.69 0.13 13.75 0.03 11.55 0.02  8.35 0.01  7.30 0.01  6.43 0.01  5.59 0.01  2.23 0.01   -0.03   0.471 
Orion           05 42 58.26 -08 38 05.37                       13.45 0.04 10.15 0.01  8.79 0.01  7.65 0.01  6.90 0.01  2.90 0.01    0.450  0.100 
Orion           05 42 58.26 -08 38 05.37                       13.45 0.04 10.15 0.01  8.79 0.01  7.65 0.01  6.90 0.01  2.90 0.01    0.450  0.100 
Orion           05 42 58.35 -08 37 43.47                                  12.95 0.01 11.59 0.01 10.65 0.01  9.99 0.01  6.07 0.01    0.270 -1.24  
Orion           05 42 58.60 -09 55 17.91 16.58 0.13 15.01 0.07 13.72 0.05 12.54 0.01 11.57 0.01 10.86 0.01  9.88 0.01  3.87 0.01    1.290 -0.16  
Orion           05 43 02.88 -08 47 49.38 17.35 0.24 15.75 0.14 14.58 0.08 12.58 0.01 11.81 0.01 10.91 0.01  9.73 0.01  5.50 0.01    0.530 -0.91  
Orion           05 43 03.04 -01 16 28.91 14.47 0.03 11.88 0.02 10.30 0.02  8.49 0.01  7.68 0.01  6.89 0.01  6.10 0.01  2.00 0.01    0.210  0.425 
Orion           05 43 05.70 -01 15 54.30                                  14.70 0.01 12.86 0.01 11.89 0.01 10.95 0.01  5.93 0.01    1.130 -0.99  
Orion           05 43 07.26 -08 44 31.09                       14.92 0.13 12.87 0.02 11.02 0.01 10.23 0.01  9.66 0.01  3.75 0.01    1.300 -0.13  
Orion           05 43 09.58 -08 29 27.13 16.86 0.15 14.69 0.06 13.25 0.04 11.81 0.01 10.90 0.01 10.16 0.01  8.97 0.01  3.56 0.01    1.100 -0.07  
Orion           05 43 10.18 -08 46 07.88            15.73 0.16 14.62 0.14 12.43 0.01 10.86 0.01  9.75 0.01  8.86 0.01  3.51 0.01    1.270 -0.00  
Orion           05 45 53.59   0 25 27.31            15.09 0.09 13.61 0.06 11.88 0.01 11.03 0.01 10.09 0.01  8.98 0.01  5.27 0.01    0.270 -0.85  
Orion           05 46 03.63   0 14 49.1  16.77 0.15 14.07 0.05 11.88 0.02  9.32 0.01  7.62 0.01  6.45 0.01  5.15 0.01  1.54 0.01    0.670  0.813 
Orion           05 46 04.77   0 14 16.2  13.65 0.05 10.91 0.03  8.94 0.02  7.22 0.01  6.28 0.01  5.40 0.01  4.42 0.01  0.64 0.01    0.230  0.995 
Orion           05 46 07.29   0 13 23.0  15.46 0.09 14.08 0.08 12.96 0.06 11.65 0.01 10.48 0.01 10.01 0.01  9.50 0.02  4.44 0.01    0.490 -0.52  
Orion           05 46 08.49   0 10 02.6             14.15 0.12 11.16 0.04  8.10 0.01  6.69 0.01  5.57 0.01  4.39 0.01 -0.21 0.02    1.000  1.457 
Orion           05 46 08.59   0 10 38.5                        15.13 0.13 12.31 0.01 10.65 0.01  9.39 0.01  8.31 0.01  3.59 0.01    1.140 -0.01  
Orion           05 46 12.99   0 08 14.84 16.55 0.10 15.63 0.10 14.98 0.12 14.32 0.01 13.59 0.01 12.73 0.03 10.90 0.01  6.32 0.02    1.040 -0.97  
Orion           05 46 13.12   0 06 04.54 14.74 0.03 12.16 0.03 10.27 0.02  6.12 0.01  4.84 0.01  4.37 0.01  2.66 0.01 -0.72 0.01    0.330  1.536 
Orion           05 46 13.50   0 08 55.33            15.95 0.15 13.54 0.04 11.71 0.01 11.04 0.01 10.55 0.01  9.53 0.01  5.72 0.01    0.000 -0.97  
Orion           05 46 14.20   0 05 26.86            16.24 0.24 14.89 0.14 13.45 0.02 12.56 0.01 12.24 0.06 11.51 0.04  4.41 0.01    1.510 -0.38  
Orion           05 46 27.33   0 08 51.69 16.75 0.15 15.47 0.10 14.59 0.08 12.88 0.01 12.20 0.01 11.43 0.03 10.33 0.05  6.62 0.02    0.130 -1.29  
Orion           05 46 28.32   0 19 49.42                                  13.41 0.01 11.55 0.01 10.55 0.01  9.84 0.01  5.79 0.01    0.540 -1.01  
Orion           05 46 33.16   0 00 02.24                       13.38 0.09 10.94 0.01  9.90 0.01  9.40 0.01  8.72 0.02  2.43 0.01    1.190  0.305 
Orion           05 46 36.11   0 20 29.1                                   14.86 0.01 13.97 0.01 12.49 0.02 11.06 0.01  6.63 0.02    1.080 -1.24  
Orion           05 46 37.54   0 00 33.97                       14.82 0.10 12.58 0.01 10.58 0.01  9.02 0.01  7.64 0.01  2.81 0.01    1.610  0.446 
Orion           05 46 39.25   0 01 14.94 17.06 0.18 16.14 0.19 14.10 0.06 12.76 0.04 10.60 0.01 10.61 0.11             3.11 0.01    1.600  0.159 
Orion           05 46 39.58   0 04 16.59                                             13.20 0.04                        5.13 0.02    1.530 -0.76  
Orion           05 46 42.48   0 23 01.28            15.19 0.09 14.36 0.07 13.62 0.01 13.25 0.01 13.10 0.02 12.73 0.06  5.98 0.01    0.900 -1.03  
Orion           05 46 43.11   0 00 52.45 12.22 0.05 10.19 0.04  8.51 0.02  6.38 0.01  5.17 0.01  4.17 0.01  3.42 0.01 -0.15 0.01    0.130  1.377 
Orion           05 46 46.49   0 00 16.13                                  13.18 0.01 12.33 0.01 11.92 0.03 11.54 0.07  4.57 0.01    1.270 -0.56  
Orion           05 46 47.02   0 00 27.04            15.91 0.20 13.28 0.06 12.64 0.04 11.32 0.02 10.73 0.05 10.17 0.05  3.65 0.01    1.360 -0.08  
Orion           05 46 47.68   0 00 25.31                                  10.11 0.01  8.44 0.01  7.21 0.01  6.36 0.01  1.39 0.01    1.140  0.828 
Orion           05 46 48.52   0 21 28.22 16.96 0.19 15.47 0.10 14.15 0.05 12.06 0.01 11.25 0.01 10.55 0.01  9.44 0.01  5.56 0.01    0.230 -0.99  
Orion           05 46 51.36   0 19 47.40 16.30 0.09 14.89 0.06 14.10 0.05 12.46 0.01 11.34 0.01 10.46 0.01  9.12 0.03  5.51 0.01    0.400 -0.85  
Orion           05 46 55.09   0 23 34.58            15.69 0.14 14.03 0.07 11.73 0.01 10.29 0.01  9.21 0.01  8.43 0.01  3.51 0.01    0.940 -0.07  
Orion           05 46 57.34   0 23 50.24                                  15.88 0.04 13.92 0.01 12.93 0.04 12.59 0.06  6.33 0.02    1.480 -1.13  
Orion           05 47 00.99   0 26 22.23                                  13.30 0.01 11.58 0.01 10.84 0.01 10.49 0.02  6.78 0.02    0.000 -1.38  
Orion           05 47 01.29   0 26 21.51                                  12.40 0.01 11.28 0.01 10.74 0.01 10.72 0.02  6.21 0.01   -0.04  -1.27  
Orion           05 47 01.60   0 17 58.88                       15.06 0.12 11.47 0.01 10.20 0.01  9.42 0.01  8.42 0.02  2.50 0.01    1.380  0.360 
Orion           05 47 03.98   0 22 10.52                       13.57 0.05  8.55 0.01  6.71 0.01  5.75 0.01  4.62 0.01  0.71 0.03    0.670  1.083 
Orion           05 47 05.85   0 22 38.87                                  13.42 0.04 11.04 0.01                        4.23 0.01    1.270 -0.44  
Orion           05 47 10.61   0 21 14.15 13.83 0.08 11.78 0.07  9.87 0.03  7.76 0.01  6.58 0.01  5.51 0.01  4.59 0.01  0.60 0.01    0.460  1.039 
Orion           05 47 17.05   0 20 53.31                                                                   10.96 0.08  6.88 0.04    0.440 -1.79  
Orion           05 47 22.88   0 20 58.34 15.93 0.11 14.10 0.11 13.28 0.06 12.42 0.01 11.57 0.01 10.93 0.01 10.02 0.02  6.43 0.02   -0.05  -1.00  
Orion           05 47 24.72   0 37 35.17 16.31 0.10 15.36 0.10 14.26 0.06 12.33 0.01 11.47 0.01 10.81 0.01  9.68 0.01  5.27 0.01    0.510 -0.83  
Orion           05 47 31.69   0 20 20.82            16.24 0.24 13.77 0.08 12.09 0.01 11.18 0.01 10.43 0.01  9.46 0.01  5.79 0.02    0.100 -1.00  
Orion           05 47 32.44   0 20 21.88                       13.91 0.08                        9.90 0.01 10.20 0.01  4.30 0.01    1.030 -0.45  
Orion           05 47 36.57   0 20 06.17                                   7.89 0.01  7.04 0.01  6.07 0.01  4.93 0.01 -0.37 0.01    1.110  1.455 
Orion           05 47 38.97   0 38 36.33 16.01 0.09 14.57 0.04 13.52 0.04 11.95 0.01 10.97 0.01 10.14 0.01  8.71 0.01  3.50 0.01    1.190 -1.40  
Orion           05 47 42.98   0 40 57.50 15.65 0.07 13.61 0.04 12.11 0.02 10.47 0.01  9.70 0.01  9.14 0.01  7.95 0.01  4.86 0.01   -0.20  -0.40  
Orion           05 47 57.08   0 35 27.38                       14.43 0.08 10.91 0.01  9.79 0.01  8.99 0.01  7.90 0.01  3.89 0.01    0.420 -0.34  
Orion           05 47 59.02   0 35 32.84                       14.87 0.11 12.05 0.01 10.34 0.01  9.38 0.01  8.14 0.01  1.85 0.01    1.910  0.794 
Orion           05 54 09.12   1 42 51.98 16.90 0.19 14.24 0.05 12.23 0.02 11.10 0.01  9.65 0.01  8.71 0.01  7.78 0.01  3.50 0.01    0.630 -0.05  
Orion           05 54 12.33   1 42 35.50                                  12.60 0.01 11.35 0.01 10.51 0.01  9.67 0.01  3.36 0.01    1.510  0.036 
Orion           05 54 18.41   1 49 03.44                                  15.16 0.02 13.81 0.01 13.31 0.06 12.21 0.04  6.11 0.02    1.410 -1.09  
Orion           05 54 20.04   1 50 42.75                                  14.20 0.01 13.27 0.01 13.04 0.03 12.57 0.04  4.85 0.01    1.640 -0.56  
Orion           05 54 32.16   1 48 07.15            16.12 0.20 14.76 0.11 12.01 0.01 10.50 0.01  9.63 0.01  8.58 0.01  4.05 0.01    0.810 -0.29  
Orion           05 54 36.25   1 53 54.01 16.33 0.13 15.75 0.15 16.10 0.39 15.42 0.01 14.97 0.02 14.81 0.16 13.23 0.07  6.12 0.01    1.780 -0.76  
Orion           05 54 53.76   1 47 09.94 16.55 0.15 15.11 0.08 13.82 0.06 12.48 0.01 11.15 0.01 10.06 0.01  9.02 0.01  3.58 0.01    1.320 -0.00  
Cep OB3         22 53 05.51  62 11 01.89 15.49 0.07 13.62 0.03 11.95 0.02  9.20 0.01  8.22 0.01  7.30 0.01  6.38 0.01  2.73 0.01    0.160  0.614 
Cep OB3         22 53 07.50  62 23 11.25                                  13.99 0.02 12.90 0.01 12.15 0.04 11.31 0.10  7.66 0.06    0.070 -1.35  
Cep OB3         22 53 10.24  62 23 51.43                                  15.91 0.07 15.16 0.04 14.11 0.10 11.79 0.07  6.55 0.02    1.740 -0.64  
Cep OB3         22 53 10.64  62 17 19.59            13.79 0.04 11.36 0.02  8.64 0.01  7.32 0.01  6.03 0.01  4.99 0.01  1.30 0.01    0.520  1.267 
Cep OB3         22 53 14.71  62 21 34.18                                  14.13 0.04 13.00 0.02 12.24 0.07 10.84 0.11  6.27 0.02    0.860 -0.76  
Cep OB3         22 53 20.71  62 18 54.47                       14.60 0.09 11.53 0.01 10.00 0.01  8.93 0.01  8.00 0.01  3.46 0.01    0.850  0.398 
Cep OB3         22 53 26.22  62 32 17.93                                  16.45 0.12 14.73 0.05 13.45 0.06 12.35 0.04  7.96 0.04    1.010 -1.32  
Cep OB3         22 53 26.35  62 18 25.36                                  14.10 0.03 12.69 0.02 12.25 0.07             6.56 0.02    0.430 -1.21  
Cep OB3         22 53 26.75  62 32 01.57                       15.00 0.14 12.68 0.01 12.43 0.01  9.44 0.01  7.74 0.01  5.33 0.01    0.720  0.059 
Cep OB3         22 53 33.50  62 13 18.81 13.63 0.02 12.13 0.02 11.28 0.02 10.46 0.01  9.67 0.01  8.91 0.01  7.52 0.01  3.94 0.01    0.250  0.296 
Cep OB3         22 53 38.29  62 28 46.29                                  14.11 0.01 13.19 0.01 12.39 0.02 11.67 0.04  7.74 0.02    0.120 -1.45  
Cep OB3         22 53 38.44  62 29 18.34                                  15.24 0.02 14.17 0.01 13.32 0.04 12.35 0.04  7.80 0.04    0.640 -1.44  
Cep OB3         22 53 39.62  62 28 44.13                                  13.99 0.01 13.17 0.01 12.40 0.03 11.56 0.04  7.98 0.03   -0.04  -1.44  
Cep OB3         22 53 40.59  62 31 29.82 15.30 0.05 12.58 0.02 10.74 0.02  8.70 0.01  7.82 0.01  7.10 0.01  6.22 0.01  2.65 0.01   -0.02   0.745 
Cep OB3         22 53 40.93  62 31 49.03                                  11.48 0.01  9.62 0.01  8.62 0.01  7.82 0.01  3.63 0.02    0.660  0.320 
Cep OB3         22 53 41.68  62 28 41.55                                  12.75 0.01 11.53 0.01 10.56 0.01  9.77 0.01  5.97 0.01    0.260 -0.75  
Cep OB3         22 53 41.93  62 12 27.79                       14.60 0.09 13.79 0.05 12.55 0.02 12.11 0.18 11.12 0.43  3.70 0.01    1.970  0.490 
Cep OB3         22 53 42.47  62 36 41.13            15.54 0.15 14.72 0.10 12.51 0.01 11.63 0.01 10.54 0.01  9.41 0.01  6.18 0.01    0.110 -0.65  
Cep OB3         22 53 42.48  62 26 41.94                                  13.62 0.01 12.75 0.01 11.92 0.02 10.80 0.04  7.08 0.04    0.230 -1.20  
Cep OB3         22 53 43.34  62 31 46.18                                  12.04 0.01 11.13 0.01 10.99 0.01 10.62 0.02  4.23 0.02    0.860 -0.09  
Cep OB3         22 53 47.77  62 13 43.15 14.94 0.04 12.65 0.02 11.30 0.01 10.26 0.01  9.42 0.01  8.57 0.01  7.52 0.01  3.81 0.01    0.190  0.278 
Cep OB3         22 53 48.85  62 36 04.37                                                                    8.55 0.01  5.20 0.01   -0.16  -0.63  
Cep OB3         22 53 49.03  62 33 44.25                                  12.50 0.01 11.73 0.01 11.05 0.01 10.08 0.01  6.77 0.02   -0.16  -0.88  
Cep OB3         22 53 54.15  62 12 33.35                       15.05 0.15 11.89 0.01 10.05 0.01  8.73 0.01  7.73 0.01  2.88 0.01    1.250  0.736 
Cep OB3         22 54 20.68  62 20 32.10                                  15.10 0.03 14.22 0.02 13.35 0.05 12.15 0.09  7.45 0.06    0.800 -1.27  
Cep OB3         22 54 54.57  62 08 00.84                                  14.28 0.02 13.51 0.01 12.86 0.06 11.83 0.10  7.50 0.03    0.380 -1.42  
Cep OB3         22 55 41.67  62 02 24.25                                  13.58 0.01 12.81 0.01 12.00 0.04 10.87 0.07  7.91 0.04   -0.19  -1.27  
Cep OB3         22 55 49.80  62 00 24.87 14.41 0.03 12.43 0.02 11.04 0.01  9.56 0.01  8.72 0.01  7.30 0.01  5.40 0.01  1.80 0.02    0.870  1.241 
Cep OB3         22 55 55.29  62 02 04.48                                  12.95 0.07 10.65 0.03 10.25 0.07             4.91 0.01    0.690 -0.32  
Cep OB3         22 56 00.98  62 01 50.63                                  13.29 0.09            10.34 0.06  9.50 0.09  5.06 0.01    0.930 -0.23  
Cep OB3         22 56 02.95  62 02 57.63            14.52 0.10 11.94 0.04 10.09 0.09  9.14 0.05  8.21 0.21            -1.00 0.02    2.580  2.593 
Cep OB3         22 56 09.14  62 01 41.95            14.59 0.09                                              8.81 0.09  3.87 0.02    1.160  0.181 
Cep OB3         22 56 13.80  62 02 17.32                                                         7.36 0.06             0.16 0.03    1.720  1.759 
Cep OB3         22 56 13.94  62 02 17.83                                  12.17 0.06 10.69 0.04                        0.16 0.03    2.890  2.264 
Cep OB3         22 56 20.53  62 03 55.91                       15.06 0.15 13.94 0.07 13.01 0.06 12.44 0.07 11.56 0.09  7.29 0.05    0.270 -1.28  
Cep OB3         22 56 24.10  61 59 41.96            15.77 0.17 14.89 0.13 12.79 0.01 11.89 0.01 11.10 0.01  9.87 0.03  5.87 0.02    0.430 -0.64  
Cep OB3         22 56 28.43  61 59 47.42                       14.20 0.07 12.33 0.01 11.35 0.01 10.64 0.01  9.68 0.03  6.24 0.02   -0.03  -0.68  
Cep OB3         22 56 35.77  62 00 59.87                                  13.51 0.01 12.65 0.01 11.88 0.02 11.16 0.05  7.50 0.03   -0.05  -1.25  
Cep OB3         22 56 41.44  62 02 24.85                                  14.07 0.10 12.71 0.02 12.91 0.17             6.67 0.02    0.630 -1.13  
Cep OB3         22 56 55.22  62 05 16.24                                  13.77 0.02 12.86 0.01 12.15 0.08 11.21 0.18  6.97 0.03    0.350 -1.21  
Cep OB3         22 57 00.44  62 34 43.68 14.68 0.04 12.60 0.02 11.31 0.02  9.97 0.01  9.14 0.01  8.36 0.01  7.34 0.03  3.72 0.06    0.090  0.339 
Cep OB3         22 57 02.14  62 38 25.12 14.18 0.05 11.87 0.04  9.45 0.02  6.56 0.01  5.27 0.01  4.42 0.01  3.41 0.01 -0.61 0.02    0.450  1.933 
Cep OB3         22 57 16.35  62 34 26.11                                  11.93 0.01 10.02 0.01  9.02 0.03  8.15 0.06  4.93 0.08    0.220 -0.18  
Cep OB3         22 57 18.50  61 59 53.18                       14.48 0.07 13.60 0.01 12.81 0.01 12.29 0.02 11.30 0.04  7.81 0.04   -0.12  -1.21  
Cep OB3         22 57 21.18  62 29 59.65                                  13.60 0.05 12.22 0.01 11.02 0.06  9.98 0.12  5.52 0.06    0.880 -0.41  
Cep OB3         22 57 22.89  62 41 26.64                                  15.09 0.02 13.82 0.01 12.64 0.03 11.07 0.03  6.90 0.05    0.990 -0.89  
Cep OB3         22 57 29.61  62 30 59.50            15.52 0.16 13.70 0.06 11.08 0.01 10.14 0.01  8.18 0.01  6.63 0.01  1.53 0.06    1.720  1.395 
Cep OB3         22 57 29.77  62 29 45.14                       12.99 0.04  9.99 0.01  8.76 0.01  8.18 0.01  8.07 0.04  0.12 0.05    1.810  1.843 
Cep OB3         22 57 32.87  62 35 51.90 16.26 0.11 14.59 0.05 13.46 0.03 11.48 0.01 10.75 0.01 10.20 0.02  9.43 0.05  5.41 0.01    0.020 -0.39  
Cep OB3         22 57 38.06  62 35 41.08            14.55 0.07 12.39 0.03  9.83 0.01  8.68 0.01  7.67 0.01  6.80 0.01  1.15 0.04    1.240  1.328 
Cep OB3         22 57 45.84  62 31 15.66                                  14.49 0.03 13.58 0.01 12.26 0.07 10.92 0.08  7.73 0.04    0.320 -1.35  
Cep OB3         22 57 49.50  62 31 49.86                                  14.54 0.03 13.78 0.01 13.09 0.12             7.60 0.05    0.480 -1.55  
Cep OB3         22 57 51.50  62 32 01.60                                  13.13 0.02 12.31 0.01 11.54 0.06 10.61 0.13  6.98 0.04    0.040 -1.08  
Cep OB3         22 57 53.99  62 35 30.99                                  12.66 0.01 11.02 0.01  9.85 0.01  9.12 0.05  6.09 0.02    0.050 -0.56  
Cep OB3         22 57 54.22  62 33 04.57                                  15.74 0.06 14.81 0.03 13.37 0.11 11.20 0.08  7.25 0.03    1.240 -0.91  
Cep OB3         22 58 10.25  62 32 36.32                                  10.84 0.02  9.28 0.01  7.93 0.03  6.97 0.07  2.85 0.02    0.790  0.687 
Cep OB3         22 58 11.30  62 32 59.20                       14.75 0.10 11.71 0.04 10.62 0.02  8.76 0.07  7.23 0.10  3.20 0.02    1.170  0.688 
Cep OB3         22 58 11.31  62 34 03.66                                             14.45 0.05 13.01 0.13 11.47 0.15  7.16 0.07    1.000 -1.05  
Cep OB3         22 58 11.64  61 57 51.47                                  14.00 0.04 12.70 0.03 11.73 0.02 10.89 0.03  6.25 0.04    0.730 -0.78  
Cep OB3         22 58 12.15  62 33 17.75                       14.98 0.16 12.99 0.03 12.22 0.03 11.71 0.09 10.90 0.15  5.67 0.01    0.650 -0.63  
Cep OB3         22 58 13.10  61 58 18.47                                  13.45 0.01 12.55 0.01 11.70 0.01 10.67 0.01  7.04 0.02    0.150 -1.14  
Cep OB3         22 58 20.15  62 31 44.87                                  12.37 0.01 10.12 0.01  8.60 0.01  7.26 0.01  2.71 0.02    1.490  0.929 
Cep OB3         22 58 25.12  62 32 53.19                                  14.68 0.06 13.69 0.02 12.93 0.08 11.61 0.14  7.49 0.06    0.550 -1.30  
Cep OB3         22 58 41.54  62 29 16.04                                  15.19 0.05 14.15 0.02 13.79 0.22 13.18 0.77  5.91 0.01    1.590 -0.55  
Cep OB3         22 58 42.39  62 29 29.56                                  14.20 0.01 12.74 0.01 11.56 0.04 10.59 0.06  6.39 0.01    0.720 -0.77  
Cep OB3         22 59 10.12  62 00 40.41                                  14.41 0.01 13.31 0.01 11.99 0.01 10.64 0.01  7.06 0.02    0.590 -1.00  
Cep OB3         22 59 34.31  62 34 30.48 14.14 0.02 13.45 0.03 13.06 0.03 12.72 0.01 12.64 0.01 12.18 0.07 10.78 0.09  4.71 0.01    1.190  0.217 
Cep OB3         22 59 49.72  62 27 28.19                                  14.12 0.01 13.14 0.01 12.19 0.02 11.23 0.04  6.80 0.02    0.590 -1.05  
Cep OB3         23 00 05.16  62 34 56.38                                                                   10.68 0.09  6.81 0.03    0.270 -1.40  
Cep OB3         23 00 33.98  62 35 23.62                                  14.09 0.05 13.29 0.02 12.61 0.12 11.42 0.21  7.32 0.04    0.380 -1.33  
Cep OB3         23 01 18.49  62 44 23.77                                  14.48 0.02 13.20 0.01 12.18 0.02 10.99 0.03  6.66 0.01    0.790 -0.89  
Cep OB3         23 01 28.44  61 48 20.25                                  14.06 0.01 12.31 0.01 10.92 0.01  9.99 0.01  4.72 0.01    1.430  0.008 
Cep OB3         23 01 34.21  61 28 01.82                                  13.05 0.01 11.83 0.01 11.31 0.01 10.70 0.01  4.02 0.01    1.410  0.165 
Cep OB3         23 01 35.24  61 54 56.66 16.15 0.11 13.50 0.04 11.97 0.02 10.56 0.01  9.79 0.01  9.12 0.01  8.42 0.01  4.29 0.01    0.110  0.031 
Cep OB3         23 01 47.42  61 25 25.45                       14.77 0.10 13.94 0.02 13.61 0.01 13.28 0.05 12.00 0.04  5.60 0.01    1.300 -0.44  
Cep OB3         23 01 52.71  61 24 59.34                                  13.89 0.01 13.16 0.01 12.48 0.02 11.70 0.03  7.02 0.02    0.420 -1.25  
Cep OB3         23 01 59.51  62 25 00.10                                  13.60 0.01 12.51 0.01 11.62 0.01 10.59 0.01  6.77 0.02    0.320 -1.08  
Cep OB3         23 02 02.51  61 24 38.92            15.54 0.14 13.56 0.05 11.13 0.01 10.27 0.01  9.51 0.01  8.71 0.01  4.99 0.01    0.020 -0.24  
Cep OB3         23 02 05.72  61 23 47.05                                  14.04 0.02 12.99 0.01 12.41 0.02 11.99 0.04  7.99 0.02   -0.08  -1.47  
Cep OB3         23 02 12.86  61 26 01.23 15.40 0.07 13.52 0.06 12.30 0.04 10.72 0.01  9.89 0.01  9.27 0.01  8.46 0.01  4.86 0.01   -0.11  -0.03  
Cep OB3         23 02 13.73  61 23 56.06                                  15.66 0.03 14.39 0.02 13.84 0.07 13.36 0.10  6.17 0.01    1.620 -0.63  
Cep OB3         23 02 32.24  61 55 47.78                                  12.95 0.01 11.58 0.01 10.66 0.01  9.62 0.01  4.26 0.01    1.210  0.088 
Cep OB3         23 02 45.19  62 23 51.95            15.71 0.15 13.62 0.05 10.67 0.01  9.26 0.01  8.14 0.01  7.09 0.01  3.06 0.01    0.640  0.556 
Cep OB3         23 02 46.30  61 45 20.80                       14.92 0.11 12.63 0.01 11.82 0.01 11.05 0.01 10.23 0.01  6.11 0.01    0.230 -0.83  
Cep OB3         23 02 47.45  61 54 19.94                                  12.84 0.01 11.39 0.01 10.04 0.01  9.16 0.01  4.14 0.01    1.170  0.173 
Cep OB3         23 02 58.57  62 33 09.17 15.44 0.06 13.50 0.04 11.57 0.02  9.21 0.01  7.98 0.01  7.08 0.01  6.49 0.01  2.76 0.01    0.080  0.642 
Cep OB3         23 03 07.96  61 42 12.17                       15.01 0.12 12.16 0.01 10.89 0.01 10.02 0.01  9.30 0.03  4.36 0.01    0.770 -0.04  
Cep OB3         23 03 12.78  61 42 25.76                                  10.97 0.02  8.67 0.01  7.16 0.01  5.85 0.01 -0.09 0.01    2.190  2.154 
Cep OB3         23 03 27.97  62 31 06.87 12.52 0.02 11.15 0.02 10.29 0.02  8.97 0.01  8.16 0.01  7.46 0.01  6.42 0.01  3.05 0.01   -0.07   0.757 
Cep OB3         23 03 38.26  62 28 22.96            14.90 0.12 11.89 0.03  8.39 0.01  7.08 0.01  6.01 0.01  5.16 0.01  2.17 0.01   -0.05   1.019 
Cep OB3         23 03 42.10  61 47 45.19                       13.71 0.06  9.61 0.01  8.43 0.01  7.21 0.01  6.39 0.01  2.34 0.01    0.510  0.774 
Cep OB3         23 04 11.91  62 20 13.93                                  14.79 0.03 13.83 0.01 12.73 0.05 11.43 0.10  7.43 0.04    0.630 -1.22  
Cep OB3         23 05 05.88  62 26 45.43                                  14.66 0.02 13.16 0.01 12.03 0.03 11.04 0.05  5.59 0.02    1.360 -0.39  
Cep OB3         23 05 10.45  62 27 25.28                       13.66 0.05 11.03 0.01  9.75 0.01  8.56 0.01  7.51 0.01  1.70 0.01    1.540  1.197 
Cep OB3         23 05 12.57  61 52 41.54                                  12.53 0.01 11.23 0.01 10.19 0.01  9.33 0.01  5.35 0.01    0.450 -0.45  
Cep OB3         23 05 19.77  62 29 08.13            16.38 0.27 14.98 0.11 13.78 0.01 13.07 0.01 12.31 0.02 11.37 0.04  7.54 0.03    0.110 -1.21  
Cep OB3         23 05 34.62  62 29 27.79                                  12.38 0.01 10.54 0.01  9.32 0.01  8.60 0.01  3.71 0.02    1.060  0.336 
Cep OB3         23 05 39.85  62 29 40.55                                  13.31 0.02 12.20 0.02 11.23 0.03 10.45 0.03  5.66 0.01    0.720 -0.57  
Cep OB3         23 05 42.33  62 29 09.44                                  12.38 0.03 10.72 0.02  9.94 0.03  9.81 0.04  4.49 0.02    0.700 -0.14  
Cep OB3         23 05 45.06  62 29 56.47                                  13.33 0.05 11.35 0.02 10.22 0.02  9.48 0.04  5.30 0.01    0.710 -0.31  
Cep OB3         23 05 45.80  62 30 21.97 15.85 0.08 14.99 0.10            10.68 0.02  9.06 0.01  7.70 0.01  6.10 0.01  1.43 0.02    1.450  1.389 
Cep OB3         23 05 47.97  62 30 37.71                                  14.90 0.07 12.18 0.01 10.84 0.01 10.17 0.03  4.29 0.01    1.850  0.295 
Cep OB3         23 05 49.48  62 26 25.49 12.71 0.02 10.78 0.02  9.30 0.02  7.71 0.01  6.94 0.01  6.41 0.01  5.48 0.01  1.83 0.01   -0.07   1.136 
Cep OB3         23 05 51.84  62 30 12.85                                  13.08 0.02 12.12 0.01 11.43 0.11 10.25 0.14  6.59 0.02    0.200 -0.98  
Cep OB3         23 05 52.37  62 31 17.93                                  15.30 0.02 14.05 0.02 13.07 0.05 12.09 0.11  6.56 0.02    1.250 -0.83  
Cep OB3         23 05 52.93  62 34 19.90                                  15.32 0.02 14.55 0.02 13.60 0.05 12.30 0.06  7.88 0.05    0.720 -1.44  
Cep OB3         23 05 55.15  62 33 00.02                       14.87 0.11 13.81 0.01 13.06 0.01 12.24 0.03 10.92 0.06  6.76 0.02    0.530 -0.96  
Cep OB3         23 05 56.42  62 31 52.28 16.18 0.13 14.21 0.07 12.44 0.04 10.10 0.01  9.22 0.01  8.50 0.01  7.48 0.01  3.15 0.01    0.440  0.385 
Cep OB3         23 05 59.82  62 32 18.33                       13.54 0.04 10.94 0.01  9.85 0.01  8.96 0.01  8.08 0.01  4.06 0.01    0.340  2.944 
Cep OB3         23 06 00.11  62 32 08.71            16.10 0.25 13.10 0.03 11.12 0.01 10.40 0.01  9.71 0.01  9.00 0.01  5.06 0.01    0.010 -0.28  
Cep OB3         23 06 04.16  62 33 11.38            15.37 0.13 12.63 0.03  9.74 0.01  8.69 0.01  7.69 0.01  6.64 0.01  2.75 0.02    0.410  0.580 
Cep OB3         23 06 04.91  62 33 04.72                                  11.58 0.01 10.16 0.01  9.22 0.01  8.20 0.01  4.14 0.03    0.560  0.067 
Cep OB3         23 06 11.16  62 30 57.06                                  14.11 0.01 13.10 0.01 12.50 0.05 11.70 0.12  5.55 0.01    1.220 -0.48  
Cep OB3         23 06 20.68  62 32 28.97                       14.83 0.11 13.70 0.01 12.92 0.01 12.08 0.01 10.83 0.02  7.89 0.04   -0.11  -1.19  
Cep OB3         23 06 22.98  62 33 15.48                       14.60 0.10 12.50 0.01 11.33 0.01 10.43 0.01  9.31 0.01  4.84 0.01    0.730 -0.19  
Cep OB3         23 06 25.56  62 33 10.58                                  12.63 0.01 11.58 0.01 10.69 0.01  9.87 0.01  5.77 0.01    0.340 -0.71  
Cep OB3         23 06 35.33  62 07 09.92                                  14.97 0.01 14.12 0.01 13.31 0.05 12.20 0.05  7.73 0.05    0.590 -1.43  
Cep OB3         23 06 36.62  62 31 48.07                                  12.78 0.01 11.72 0.01 10.84 0.01  9.83 0.03  6.66 0.02   -0.03  -0.84  
Cep OB3         23 06 39.17  62 32 41.25                                  14.54 0.02 12.80 0.01 11.50 0.01 10.25 0.03  5.71 0.01    1.190 -0.38  
Cep OB3         23 06 41.25  62 32 57.67                                  13.17 0.02 11.73 0.02 10.86 0.02 10.56 0.03  3.97 0.01    1.420  0.198 
Cep OB3         23 06 58.86  62 34 12.30            15.85 0.15 13.93 0.05 10.35 0.01  9.29 0.01  8.38 0.01  7.52 0.01  3.17 0.01    0.500  0.386 
Cep OB3         23 07 43.42  62 33 19.14                       14.96 0.11 12.84 0.01 11.24 0.01 10.07 0.01  9.16 0.01  4.01 0.01    1.210  0.233 
Cep OB3         23 08 12.14  62 27 21.52                       14.97 0.11 13.59 0.01 12.80 0.01 11.89 0.01 10.98 0.01  7.55 0.03   -0.02  -1.18  
Cep OB3         23 08 15.13  62 27 45.77 16.12 0.08 13.79 0.04 12.46 0.02 11.15 0.01 10.47 0.01  9.60 0.01  8.31 0.01  4.24 0.01    0.470  0.069 
Cep OB3         23 08 15.47  62 28 10.58                       15.32 0.14 13.51 0.01 12.70 0.01 11.65 0.02 10.14 0.03  6.31 0.01    0.590 -0.74  
Cep OB3         23 08 15.84  62 27 32.49                                  11.48 0.01 10.38 0.01  9.68 0.01  8.91 0.01  4.68 0.01    0.300 -0.32  
Cep OB3         23 08 18.29  62 27 45.00                                  12.16 0.01 11.04 0.01 10.32 0.01  9.63 0.01  3.87 0.01    1.050  0.153 
Cep OB3         23 08 23.10  62 26 07.96                                  13.73 0.03 12.60 0.02 12.14 0.04 11.59 0.06  4.82 0.01    1.370 -0.17  
Cep OB3         23 08 27.85  62 36 47.35            15.61 0.11 14.12 0.05 12.71 0.01 11.93 0.01 11.30 0.01 10.40 0.01  6.57 0.02    0.050 -0.83  
Cep OB3         23 08 35.80  62 36 33.83                                  14.90 0.01 13.51 0.01 12.65 0.02 11.52 0.03  7.54 0.03    0.530 -1.29  
Cep OB3         23 08 44.86  62 32 55.28                                  14.69 0.03 13.41 0.02 13.00 0.08 13.38 0.49  5.21 0.01    1.590 -0.28  
Cep OB3         23 09 28.20  62 28 51.39            15.03 0.10 13.56 0.05 12.04 0.01 11.07 0.01 10.30 0.01  9.35 0.01  5.12 0.01    0.400 -0.36  
Cep OB3         23 09 32.42  62 15 32.87                                  15.42 0.02 14.23 0.01 13.12 0.04 12.52 0.08  7.15 0.02    1.000 -1.13  
Cep OB3         23 09 37.13  62 31 24.64                                  14.37 0.01 13.36 0.01 12.46 0.03 11.43 0.04  7.19 0.03    0.520 -1.21  
Cep OB3         23 09 58.15  62 32 11.64                       14.74 0.11 12.44 0.01 11.56 0.01 10.58 0.01  9.50 0.01  6.13 0.01    0.110 -0.69  
Cep OB3         23 10 16.89  62 25 37.15 15.60 0.06 13.85 0.04 12.88 0.03 11.41 0.01 10.52 0.01  9.61 0.01  8.44 0.01  5.30 0.01    0.010 -0.18  
Cep OB3         23 10 33.82  62 25 32.00 17.14 0.20 15.68 0.12 14.09 0.05 11.37 0.01  9.90 0.01  8.72 0.01  7.69 0.01  3.88 0.01    0.560  0.242 
Cep OB3         23 10 43.02  62 24 58.26            15.60 0.10 14.01 0.05 12.37 0.01 11.62 0.01 10.81 0.01  9.72 0.02  5.38 0.01    0.490 -0.44  
Cep OB3         23 11 10.81  62 26 56.28 16.43 0.12 14.14 0.04 12.07 0.02 10.28 0.01  9.33 0.01  8.64 0.01  7.90 0.01  4.31 0.01   -0.09   0.120 
Cep OB3         23 11 24.67  62 24 37.13                                  14.29 0.01 12.79 0.01 11.61 0.01 10.62 0.02  2.73 0.01    2.620  1.131 
Cep OB3         23 12 25.41  62 35 22.80                                  13.71 0.02 12.97 0.01 12.26 0.02 11.25 0.03  6.95 0.01    0.370 -1.21  
Cep OB3         23 12 49.09  62 36 49.33                                             15.73 0.07 14.81 0.17 13.56 0.17  7.40 0.03    1.760 -1.04  
Cep OB3         23 12 49.89  62 22 26.34                                  12.75 0.01 11.13 0.01  9.98 0.01  9.33 0.01  4.12 0.02    1.090  0.137 
Cep OB3         23 12 51.78  62 22 26.26                       14.85 0.13 11.78 0.01 10.52 0.01  9.58 0.01  8.49 0.01  3.91 0.02    0.820  0.188 
Cep OB3         23 12 53.76  62 23 34.68                                  13.24 0.01 10.95 0.01  9.23 0.01  8.10 0.01  3.71 0.02    1.400  0.538 
Cep OB3         23 14 25.59  62 19 50.60                                  13.91 0.02 12.91 0.01 12.34 0.06 11.43 0.15  5.92 0.01    0.940 -0.69  
Cep OB3         23 14 38.89  62 20 53.12                                  13.99 0.03 12.03 0.01 11.03 0.02 10.86 0.06  5.20 0.02    1.080 -0.31  
Cep OB3         23 16 33.82  62 23 25.85                       15.07 0.13 14.49 0.01 13.47 0.01 12.73 0.04 12.08 0.04  6.87 0.03    0.730 -1.00  
Mon R2          06 04 36.12 -07 01 01.61            15.03 0.14 14.00 0.07 12.43 0.03 11.70 0.02 10.91 0.03  9.86 0.04  5.21 0.01    0.600 -0.20  
Mon R2          06 04 37.49 -07 02 55.05                                  14.92 0.01 13.56 0.01 12.62 0.02 11.47 0.01  5.12 0.02    1.770  0.015 
Mon R2          06 05 48.58 -07 10 31.29                                  13.63 0.01 12.26 0.01 11.20 0.01  9.80 0.01  3.60 0.01    1.890  0.677 
Mon R2          06 05 53.58 -07 11 09.99                       14.28 0.08 12.09 0.01 11.09 0.01 10.23 0.01  9.35 0.01  4.58 0.01    0.680  0.000 
Mon R2          06 06 45.00 -06 21 00.31                                  14.55 0.01 13.65 0.01 12.70 0.02 11.59 0.03  7.74 0.03    0.350 -1.32  
Mon R2          06 06 54.97 -06 04 39.04                                  12.99 0.01 11.65 0.01 10.60 0.01  9.39 0.01  4.90 0.01    0.900 -0.02  
Mon R2          06 06 55.27 -06 22 46.09                                  15.96 0.04 15.08 0.02 13.92 0.07 12.11 0.06  7.39 0.04    1.270 -0.93  
Mon R2          06 07 02.04 -05 55 27.85                                  14.15 0.01 13.01 0.01 12.15 0.01 11.33 0.01  7.30 0.02    0.310 -1.18  
Mon R2          06 07 07.80 -06 03 48.87            16.21 0.21 14.34 0.08 12.51 0.01 10.56 0.01  9.59 0.01  7.87 0.01  2.04 0.01    2.000  1.378 
Mon R2          06 07 08.69 -06 03 20.76 16.69 0.14 14.74 0.05 13.55 0.03 11.83 0.01 10.95 0.01 10.24 0.01  9.12 0.01  4.82 0.01    0.460 -0.07  
Mon R2          06 07 08.85 -06 03 40.97                                  13.72 0.09 12.69 0.10 11.81 0.08 11.50 0.08  4.73 0.01    1.400  0.020 
Mon R2          06 07 09.77 -06 03 44.28 16.50 0.13 15.04 0.12 13.83 0.06 12.43 0.01 11.55 0.01 10.74 0.01  9.60 0.01  4.44 0.01    0.960  0.169 
Mon R2          06 07 16.92 -06 26 35.61                                  14.81 0.02 13.99 0.03 13.72 0.13             6.83 0.02    1.030 -0.95  
Mon R2          06 07 22.95 -05 04 52.35 14.05 0.03 12.19 0.02 10.93 0.02  9.38 0.01  8.56 0.01  7.89 0.01  7.07 0.01  3.64 0.01   -0.18   0.646 
Mon R2          06 07 26.51 -05 08 27.43            15.74 0.12 13.99 0.06 10.92 0.01 10.02 0.01  9.11 0.01  7.81 0.01  4.02 0.01    0.410  0.221 
Mon R2          06 07 27.40 -05 08 13.65                                  15.42 0.03 14.37 0.02 13.39 0.04 11.96 0.02  6.84 0.03    1.230 -0.77  
Mon R2          06 07 29.49 -06 24 45.20            16.24 0.24 13.96 0.07  9.63 0.01  8.58 0.01  7.61 0.01  6.85 0.01  3.46 0.02   -0.03   0.553 
Mon R2          06 07 29.98 -05 10 17.41 15.18 0.05 13.36 0.03 12.19 0.03 10.08 0.01  8.79 0.01  7.80 0.01  6.81 0.01  2.63 0.02    0.580  0.851 
Mon R2          06 07 30.18 -05 40 35.78                                  14.60 0.02 13.47 0.01 12.73 0.02 12.08 0.03  6.05 0.01    1.170 -0.55  
Mon R2          06 07 30.55 -05 10 31.89                                  13.69 0.01 12.09 0.01 10.94 0.01 10.03 0.01  5.40 0.02    0.930 -0.21  
Mon R2          06 07 31.85 -05 41 50.78                                  15.56 0.04 14.12 0.02 13.47 0.04 12.63 0.04  5.99 0.02    1.630 -0.39  
Mon R2          06 07 32.21 -06 54 30.70                       13.59 0.07 10.54 0.01  9.18 0.01  8.30 0.01  7.54 0.01  3.25 0.01    0.470  0.508 
Mon R2          06 07 33.03 -06 55 48.35 17.06 0.17 14.34 0.05 12.77 0.03 11.66 0.01 10.88 0.01 10.31 0.01  9.61 0.01  6.09 0.01   -0.26  -0.27  
Mon R2          06 07 33.23 -05 40 05.79 17.08 0.19 15.95 0.17 14.40 0.08 11.53 0.01 10.36 0.01  9.44 0.01  8.31 0.01  5.08 0.02    0.110 -0.09  
Mon R2          06 07 33.51 -05 40 10.65                       13.61 0.08 10.54 0.01  9.13 0.01  8.16 0.01  7.36 0.01  3.88 0.01    0.150  0.336 
Mon R2          06 07 34.10 -05 40 07.71            16.01 0.15 14.47 0.11 13.38 0.02 12.73 0.03 12.30 0.03 11.32 0.06  4.94 0.02    1.250 -0.03  
Mon R2          06 07 34.55 -05 11 08.76                       14.22 0.07 12.54 0.01 11.83 0.01 10.89 0.01  9.32 0.03  5.51 0.01    0.530 -0.29  
Mon R2          06 07 34.76 -05 09 44.85                                  14.14 0.01 12.51 0.01 11.58 0.01 10.63 0.01  5.80 0.02    0.960 -0.39  
Mon R2          06 07 34.86 -06 52 17.67                                  12.94 0.01 11.58 0.01 10.53 0.01  9.51 0.01  5.39 0.01    0.610 -0.27  
Mon R2          06 07 35.13 -06 16 28.74 16.85 0.15 15.29 0.08 14.28 0.08 13.02 0.01 11.67 0.01 10.97 0.01  9.78 0.01  6.51 0.01    0.110 -0.57  
Mon R2          06 07 36.91 -05 13 24.94                                  17.14 0.08 15.56 0.05            14.20 0.14  7.55 0.04    1.600 -1.05  
Mon R2          06 07 37.82 -06 21 08.01                                  15.66 0.08 13.64 0.02 12.83 0.18 11.77 0.25  6.45 0.03    1.320 -0.58  
Mon R2          06 07 38.04 -06 54 03.19                                  12.57 0.01 11.15 0.01 10.19 0.01  9.51 0.01  4.56 0.01    0.820  0.034 
Mon R2          06 07 38.62 -05 12 25.35                                  12.46 0.01 11.52 0.01 10.91 0.01 10.05 0.01  6.53 0.02   -0.10  -0.69  
Mon R2          06 07 39.98 -06 22 52.42 14.06 0.03 12.58 0.02 11.82 0.02 10.99 0.02 10.80 0.01  9.01 0.07  7.32 0.07  3.21 0.01    1.000  0.879 
Mon R2          06 07 41.24 -06 20 01.64            15.54 0.12 14.11 0.07 13.31 0.01 12.64 0.01 11.97 0.08 10.54 0.12  4.61 0.01    1.390  0.172 
Mon R2          06 07 41.93 -06 21 19.70                                  10.67 0.02  9.12 0.01  8.30 0.02  8.05 0.04  2.94 0.01    0.630  0.611 
Mon R2          06 07 42.09 -06 18 57.16            14.72 0.07 12.80 0.03 10.99 0.01 10.22 0.01  9.53 0.01  8.59 0.01  5.10 0.01   -0.09  -0.04  
Mon R2          06 07 42.96 -06 19 03.96                                  14.35 0.04 12.64 0.01 12.08 0.05 11.78 0.13  4.84 0.01    1.520  0.022 
Mon R2          06 07 43.29 -05 12 38.49                                  13.68 0.01 12.85 0.01 12.12 0.01 11.02 0.01  5.83 0.01    0.900 -0.49  
Mon R2          06 07 43.32 -06 18 56.38                                  15.20 0.05 13.63 0.02 13.46 0.20             5.96 0.01    1.510 -0.45  
Mon R2          06 07 43.39 -06 11 16.22 16.68 0.14 14.88 0.08 13.26 0.04 10.87 0.01  9.88 0.01  9.04 0.01  8.07 0.01  4.16 0.01    0.270  0.118 
Mon R2          06 07 43.68 -06 25 55.75                                  14.87 0.02 13.41 0.01 11.97 0.09             6.42 0.03    1.020 -0.72  
Mon R2          06 07 43.70 -06 10 46.19                                  13.44 0.01 11.92 0.01 10.93 0.01 10.15 0.04  5.70 0.01    0.670 -0.41  
Mon R2          06 07 44.02 -06 11 02.38                                  12.54 0.01 10.93 0.01  9.70 0.01  8.67 0.01  4.52 0.01    0.790  0.154 
Mon R2          06 07 44.11 -05 14 03.22 17.37 0.23 15.23 0.07 13.45 0.04 10.25 0.01  9.34 0.01  8.70 0.01  7.70 0.01  4.27 0.02   -0.07   0.234 
Mon R2          06 07 44.31 -05 12 47.75                                  13.62 0.01 12.35 0.01 11.87 0.01 11.25 0.02  4.45 0.01    1.470  0.154 
Mon R2          06 07 44.72 -05 34 35.34                                  15.50 0.03 13.85 0.01 12.36 0.03 10.70 0.01  4.69 0.01    2.220  0.383 
Mon R2          06 07 45.13 -06 24 59.54 16.11 0.11 14.14 0.06 12.29 0.05 10.35 0.01  9.55 0.01  8.75 0.01  7.96 0.02  4.20 0.01    0.030  0.235 
Mon R2          06 07 45.19 -05 12 40.99 15.48 0.05 13.20 0.03 11.80 0.02 10.46 0.01  9.80 0.01  9.16 0.01  8.25 0.01  4.30 0.02    0.080  0.220 
Mon R2          06 07 45.22 -06 12 17.96                                  15.30 0.03 14.40 0.02 13.45 0.10 11.96 0.17  6.92 0.04    1.170 -0.82  
Mon R2          06 07 45.30 -05 12 20.47            16.17 0.18 14.83 0.12 12.71 0.01 11.91 0.01 11.13 0.02  9.96 0.03  5.40 0.02    0.640 -0.30  
Mon R2          06 07 46.65 -06 20 10.99                                  14.79 0.20 12.72 0.04 10.97 0.09 11.36 0.39  1.62 0.01    3.220  2.005 
Mon R2          06 07 46.89 -06 25 07.26            14.82 0.05 12.99 0.03 10.80 0.01  9.76 0.01  8.73 0.03  7.80 0.02  4.20 0.01    0.200  0.181 
Mon R2          06 07 47.61 -06 25 31.37            15.64 0.21 14.09 0.09 11.98 0.01 11.26 0.01 10.35 0.01  9.31 0.02  5.54 0.03    0.200 -0.38  
Mon R2          06 07 47.99 -06 25 37.53 13.79 0.03 12.31 0.03 11.38 0.02  9.81 0.01  9.10 0.01  8.34 0.01  7.33 0.01  3.38 0.01    0.200  0.543 
Mon R2          06 07 48.21 -06 25 07.37                                  13.38 0.03 12.15 0.03 10.83 0.08 10.03 0.02  5.24 0.02    0.920 -0.17  
Mon R2          06 07 48.79 -06 25 55.31                                  10.80 0.01  9.61 0.01  8.55 0.01  7.67 0.01  4.27 0.01    0.130  0.179 
Mon R2          06 07 48.83 -06 12 00.72 16.77 0.13 15.86 0.12 15.20 0.15 15.00 0.18 14.08 0.05                        6.01 0.02    1.460 -0.30  
Mon R2          06 07 50.32 -06 26 16.12 15.19 0.05 13.35 0.03 11.89 0.04  9.88 0.01  8.82 0.01  7.89 0.01  6.89 0.01  3.32 0.02    0.180  0.559 
Mon R2          06 07 51.17 -06 25 47.73 15.87 0.09 14.27 0.07 13.06 0.04 12.11 0.01 11.32 0.01 11.02 0.04 10.19 0.09  6.35 0.08   -0.14  -0.39  
Mon R2          06 07 51.36 -06 25 41.16                       14.68 0.19 12.36 0.07 11.28 0.05 10.58 0.03  9.59 0.03  5.65 0.04    0.260 -0.49  
Mon R2          06 07 51.46 -06 26 22.29 16.83 0.16 15.32 0.15 13.85 0.07 12.28 0.01 11.29 0.01 10.52 0.03  9.86 0.06  4.54 0.02    0.790  0.051 
Mon R2          06 07 51.80 -06 25 39.39 14.56 0.08 12.70 0.07 11.55 0.03  9.64 0.01  8.69 0.01  7.84 0.01  7.08 0.01  3.68 0.01   -0.11   0.572 
Mon R2          06 07 52.10 -06 26 22.22                                  14.81 0.05 13.72 0.05 12.70 0.14 11.52 0.15  5.48 0.02    1.590 -0.17  
Mon R2          06 07 55.73 -05 12 15.23                                  13.54 0.02 12.66 0.02 11.86 0.02 10.96 0.03  7.71 0.07   -0.15  -1.10  
Mon R2          06 07 56.29 -06 22 55.12 17.74 0.28 15.09 0.06 13.34 0.04 11.84 0.01 11.11 0.01 10.32 0.04  9.20 0.03  5.17 0.02    0.320 -0.25  
Mon R2          06 07 57.74 -06 26 41.04 16.63 0.10 15.08 0.07 13.75 0.05 12.35 0.01 11.57 0.01 10.86 0.01  9.80 0.01  6.06 0.02    0.120 -0.47  
Mon R2          06 07 57.86 -06 27 04.79                                  15.23 0.04 13.41 0.01 12.10 0.05 11.00 0.05  6.40 0.01    1.150 -0.53  
Mon R2          06 07 58.18 -06 53 44.55                                  11.47 0.01  9.30 0.01  7.67 0.01  6.31 0.01  1.96 0.01    1.420  1.384 
Mon R2          06 08 00.28 -06 27 21.00                                  15.69 0.03 14.90 0.03                        7.29 0.02    1.180 -1.14  
Mon R2          06 08 02.36 -06 25 11.50 17.47 0.23 15.10 0.06 13.61 0.05 11.99 0.01 11.21 0.01 10.51 0.01  9.53 0.02  6.33 0.02   -0.21  -0.41  
Mon R2          06 08 02.84 -06 27 14.92                                  16.99 0.12 15.19 0.04 13.92 0.12 13.20 0.28  7.66 0.04    1.400 -1.05  
Mon R2          06 08 02.96 -06 19 02.74            16.59 0.24 14.86 0.11 12.81 0.01 11.88 0.01 11.24 0.04 10.58 0.13  6.72 0.03   -0.03  -0.76  
Mon R2          06 08 03.89 -07 00 39.09                       15.17 0.18 11.89 0.01 10.39 0.01  9.26 0.01  8.19 0.01  2.79 0.01    1.370  0.882 
Mon R2          06 08 05.87 -06 25 22.36            15.17 0.11 13.42 0.05 11.30 0.01 10.21 0.01  9.47 0.01  8.67 0.02  5.36 0.01   -0.14  -0.11  
Mon R2          06 08 12.39 -06 56 46.24            16.07 0.16 14.77 0.11 13.45 0.01 12.60 0.01 11.88 0.01 11.07 0.01  5.23 0.01    1.070 -0.17  
Mon R2          06 08 15.26 -06 55 44.51                                  15.94 0.03 15.40 0.03 14.52 0.09 13.55 0.08  7.72 0.04    1.140 -1.22  
Mon R2          06 08 15.39 -07 00 05.47                                  14.80 0.01 13.64 0.01 13.19 0.03 12.45 0.03  5.53 0.01    1.550 -0.25  
Mon R2          06 08 25.25 -06 57 32.54                       14.16 0.12 12.23 0.04 11.07 0.04  9.89 0.02  9.02 0.04  4.49 0.05    0.740  0.102 
Mon R2          06 08 25.26 -06 58 16.38 17.04 0.16 15.11 0.06 13.94 0.05 12.71 0.01 11.89 0.01 11.15 0.01 10.11 0.01  6.54 0.03    0.040 -0.59  
Mon R2          06 08 25.78 -06 17 37.56                                  14.48 0.02 13.77 0.01 13.29 0.05 12.54 0.10  6.82 0.02    0.830 -0.96  
Mon R2          06 08 32.95 -06 18 11.38 16.77 0.17 14.16 0.11 12.37 0.05  9.56 0.01  8.24 0.01  7.26 0.01  6.19 0.01  2.14 0.01    0.560  1.030 
Mon R2          06 08 37.50 -06 54 35.18                                  13.99 0.03 13.06 0.01 12.40 0.03 11.64 0.05  5.96 0.01    0.950 -0.56  
Mon R2          06 08 37.54 -06 55 49.42 15.51 0.05 13.26 0.04 11.59 0.02  9.69 0.01  8.63 0.01  7.68 0.01  6.81 0.01  3.43 0.01    0.020  0.605 
Mon R2          06 08 39.51 -06 56 20.77                                  12.05 0.01 10.25 0.01  8.78 0.01  7.66 0.01  3.42 0.01    1.050  0.684 
Mon R2          06 08 40.87 -06 23 46.25            15.21 0.07 12.92 0.03 10.33 0.01  9.33 0.01  8.43 0.01  7.64 0.01  3.24 0.01    0.460  0.491 
Mon R2          06 10 46.91 -06 12 20.67                                  14.14 0.07 12.02 0.03 11.14 0.06 10.48 0.09  4.51 0.02    1.490  0.204 
Mon R2          06 10 47.23 -06 11 46.38            15.67 0.12 13.70 0.07 11.53 0.01 10.59 0.01  9.98 0.01  9.29 0.02  3.96 0.01    0.720  0.216 
Mon R2          06 10 50.38 -06 11 19.37 13.61 0.05 11.11 0.04  9.33 0.02  7.46 0.01  6.67 0.01  5.89 0.01  4.93 0.01  1.52 0.02   -0.07   1.394 
Mon R2          06 10 51.03 -06 13 15.96                       14.88 0.12 12.46 0.01 10.94 0.01 10.01 0.01  9.11 0.01  4.39 0.01    0.840  0.148 
Mon R2          06 10 52.30 -06 11 31.63                       13.46 0.07 10.13 0.02  8.16 0.01  6.77 0.01            -0.24 0.06    1.910  2.190 
Mon R2          06 10 53.43 -06 10 14.82                                  15.31 0.03 14.57 0.04                        6.12 0.03    1.600 -0.52  
Mon R2          06 10 54.81 -06 11 18.46                                  11.67 0.01 10.34 0.01  9.23 0.01  8.38 0.01  4.52 0.03    0.400  0.023 
Mon R2          06 10 56.11 -06 10 48.54            13.99 0.05 12.69 0.05 10.18 0.01  9.23 0.01  8.27 0.01  7.38 0.01  3.86 0.02    0.080  0.364 
Mon R2          06 10 56.89 -06 10 54.40                                  14.31 0.07 13.12 0.04 12.58 0.05 11.88 0.06  5.94 0.02    1.080 -0.53  
Mon R2          06 10 59.14 -06 10 29.15 12.34 0.02 11.41 0.02 10.71 0.01  8.99 0.01  8.08 0.01  7.22 0.01  6.12 0.01  2.97 0.01   -0.05   0.925 
Mon R2          06 11 01.67 -06 10 05.32            16.28 0.19 14.98 0.13 13.71 0.01 12.82 0.01 12.20 0.01 11.23 0.01  7.00 0.02    0.310 -0.98  
Mon R2          06 11 04.53 -06 10 58.50                                  14.44 0.02 12.45 0.01 11.40 0.01 10.67 0.01  4.71 0.01    1.570  0.146 
Mon R2          06 11 12.79 -06 11 31.50                                  11.26 0.01  9.20 0.01  7.84 0.01  7.03 0.01  2.50 0.01    1.050  1.026 
Mon R2          06 12 24.51 -06 10 09.85                                  14.70 0.02 13.87 0.01 13.29 0.05 12.31 0.03  7.87 0.04    0.380 -1.44  
Mon R2          06 12 25.09 -06 10 17.22 17.40 0.22 16.05 0.18 14.44 0.09 12.90 0.01 12.01 0.01 11.36 0.01 10.67 0.01  5.57 0.01    0.610 -0.39  
Mon R2          06 12 43.82 -06 13 05.61                                   9.95 0.01  8.19 0.01  7.07 0.01  5.87 0.01  1.60 0.01    0.940  1.356 
Mon R2          06 12 48.95 -06 12 20.11            15.51 0.12 14.29 0.08 12.96 0.01 11.81 0.01 11.63 0.01 11.34 0.04  4.51 0.01    1.120  0.077 
Mon R2          06 12 49.38 -06 13 20.07                                   8.03 0.01  6.27 0.01  4.98 0.01  3.95 0.01 -0.79 0.01    1.160  2.324 
Mon R2          06 12 50.80 -06 13 47.41                                  13.52 0.01 12.18 0.01 11.26 0.02 10.26 0.01  5.79 0.03    0.710 -0.44  
Mon R2          06 12 54.20 -06 13 04.36            16.26 0.20 15.15 0.15 13.54 0.01 12.61 0.01 11.58 0.01 10.55 0.01  6.38 0.02    0.520 -0.65  
Mon R2          06 12 55.67 -06 13 32.79            16.47 0.24 13.65 0.05 11.51 0.01 10.39 0.01  9.46 0.01  8.34 0.01  3.37 0.03    0.980  0.563 
Mon R2          06 12 57.26 -06 12 24.00                                             13.89 0.01 13.08 0.04 12.00 0.01  7.08 0.03    0.870 -1.00  
Mon R2          06 12 57.35 -06 12 25.26                                  14.61 0.01 13.92 0.01                        7.08 0.03    0.760 -1.19  
Mon R2          06 12 59.62 -06 13 32.46 16.74 0.14 14.25 0.04 12.71 0.02 11.41 0.01 10.63 0.01  9.80 0.01  8.57 0.01  4.73 0.01    0.320 -0.03  
Mon R2          06 14 55.85 -06 28 12.48 15.27 0.05 13.67 0.03 12.61 0.03 10.58 0.01  9.83 0.01  9.22 0.01  8.32 0.01  4.42 0.01    0.050  0.139 
Mon R2          06 15 01.04 -06 26 21.84                                             13.50 0.01            12.98 0.05  7.86 0.05    0.340 -1.65  

